Heavy vector-like quarks decaying to exotic scalars: a case study with triplets

We investigate the pair production of a vector-like quark triplet with hypercharge 5/3 decaying into top quark and a complex scalar triplet with hypercharge 1 at the LHC. This novel scenario, featuring particles with exotic charges - two quarks with charge 8/3 and 5/3 and a scalar with charge 2 - serves as a unique window to models based on the framework of partial compositeness, where these particles naturally emerge as bound states around the TeV scale. Leveraging on the LHC data we establish exclusion limits on the masses of the vector-like quark and the scalar triplet. Subsequently, we design an analysis strategy aimed at improving sensitivity in the region which is still allowed. Our analysis focuses on two specific regions in the parameter space: the first entails a large mass gap between the vector-like quarks and the scalars, so that the vector-like quarks can decay into the scalars; the second involves a small mass gap, such that this decay is forbidden. To simplify the parameter space, both vector-like quarks and scalars are assumed to be degenerate or almost degenerate within the triplets, such that chain decays between fermions and scalars are suppressed. As a result, we found that final states characterized by a same-sign lepton pair, multiple jets, and high net transverse momentum (i.e. effective mass) will play a pivotal role to unveil this model and, more in general, models characterised by multiple vector-like quarks around the same mass scale during the high luminosity LHC phase.

==> anc/tp_MQ1700_MS1600_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                        MadGraph5_aMC@NLO                           *
#                                                                    *
#                           Going Beyond                             *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated:                                              *
#                                                                    *
# 1. software version                                                *
# 2. proc_card          : code generation info including model       *
# 3. param_card         : model primary parameters in the LH format  *
# 4. run_card           : running parameters (collider and cuts)     *
# 5. pythia_card        : present only if pythia has been run        *
# 6. pgs_card           : present only if pgs has been run           *
# 7. delphes_cards      : present only if delphes has been run       *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#3.5.1
</MGVersion>
<MG5ProcCard>
<![CDATA[
#************************************************************
#*                     MadGraph5_aMC@NLO                    *
#*                                                          *
#*                *                       *                 *
#*                  *        * *        *                   *
#*                    * * * * 5 * * * *                     *
#*                  *        * *        *                   *
#*                *                       *                 *
#*                                                          *
#*                                                          *
#*         VERSION 3.5.1                 2023-07-11         *
#*                                                          *
#*    The MadGraph5_aMC@NLO Development Team - Find us at   *
#*    https://server06.fynu.ucl.ac.be/projects/madgraph     *
#*                                                          *
#************************************************************
#*                                                          *
#*               Command File for MadGraph5_aMC@NLO         *
#*                                                          *
#*     run as ./bin/mg5_aMC  filename                       *
#*                                                          *
#************************************************************
set group_subprocesses Auto
set ignore_six_quark_processes False
set low_mem_multicore_nlo_generation False
set complex_mass_scheme False
set include_lepton_initiated_processes False
set gauge unitary
set loop_optimized_output True
set loop_color_flows False
set max_npoint_for_channel 0
set default_unset_couplings 99
set max_t_for_channel 99
set zerowidth_tchannel True
set nlo_mixed_expansion True
import model sm
define p = g u c d s u~ c~ d~ s~
define j = g u c d s u~ c~ d~ s~
define l+ = e+ mu+
define l- = e- mu-
define vl = ve vm vt
define vl~ = ve~ vm~ vt~
import model MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/Sim\
ulations_onlytp/models/eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS\
1600_NLO_UFO-VLQ353_S012_4FNS
define lf = u d c s u~ d~ c~ s~ e+ e- mu+ mu- ta+ ta- ve vm vt ve~ vm~\
 vt~
define neutralbos = s0c s0c~ h z
define chargedbos = s+ w+ s- w-
define tt = t t~
define bb = b b~
define ww = w+ w-
define sspp = s++ s--
define allheavy = sspp tt neutralbos chargedbos
generate    p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ lf lf $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ h h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ lf lf $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ h h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t lf lf $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , \
t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x5\
3~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ h h $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x5\
3~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x5\
3~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , \
t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ lf lf $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , \
t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
output MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/VLQ353_S0\
12_onlytp/MGRuns/MQ1700_MS1600 -f -nojpeg
]]>
</MG5ProcCard>
<MGProcCard>
#*********************************************************************
#                        MadGraph/MadEvent                           *
#                   http://madgraph.hep.uiuc.edu                     *
#                                                                    *
#                          proc_card.dat                             *
#*********************************************************************
#                                                                    *
#            This Files is generated by MADGRAPH 5                   *
#                                                                    *
# WARNING: This Files is generated for MADEVENT (compatibility issue)*
#          This files is NOT a valid MG4 proc_card.dat               *
#          Running this in MG4 will NEVER reproduce the result of MG5*
#                                                                    *
#*********************************************************************
#*********************************************************************
# Process(es) requested : mg2 input                                  *
#*********************************************************************
# Begin PROCESS # This is TAG. Do not modify this line
p p > tp tp~ , (tp > t z / a g , t > w+ b) , (tp~ > t~ z / a g , t~ > w- b~)           #Process
# Be carefull the coupling are here in MG5 convention
QCD=2
QED=0
          
end_coup           # End the couplings input

done               # this tells MG there are no more procs
# End PROCESS  # This is TAG. Do not modify this line
#*********************************************************************
# Model information                                                  *
#*********************************************************************
# Begin MODEL  # This is TAG. Do not modify this line
eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS1600_NLO_UFO-VLQ353_S012_4FNS
# End   MODEL  # This is TAG. Do not modify this line
#*********************************************************************
# Start multiparticle definitions                                    *
#*********************************************************************
# Begin MULTIPARTICLES # This is TAG. Do not modify this line

# End  MULTIPARTICLES # This is TAG. Do not modify this line
</MGProcCard>
<MGRunCard>
<![CDATA[
#*********************************************************************
#                       MadGraph5_aMC@NLO                            *
#                                                                    *
#                     run_card.dat MadEvent                          *
#                                                                    *
#  This file is used to set the parameters of the run.               *
#                                                                    *
#  Some notation/conventions:                                        *
#                                                                    *
#   Lines starting with a '# ' are info or comments                  *
#                                                                    *
#   mind the format:   value    = variable     ! comment             *
#                                                                    *
#   To display more options, you can type the command:               *
#      update to_full                                                *
#*********************************************************************
#                                                                    
#*********************************************************************
# Tag name for the run (one word)                                    *
#*********************************************************************
  tag_1	= run_tag ! name of the run 
#*********************************************************************
# Number of events and rnd seed                                      *
# Warning: Do not generate more than 1M events in a single run       *
#*********************************************************************
  100000	= nevents ! Number of unweighted events requested 
 21 = iseed ! rnd seed (0=assigned automatically=default))
#*********************************************************************
# Collider type and energy                                           *
# lpp: 0=No PDF, 1=proton, -1=antiproton,                            *
#                2=elastic photon of proton/ion beam                 *
#             +/-3=PDF of electron/positron beam                     *
#             +/-4=PDF of muon/antimuon beam                         *
#*********************************************************************
  1	= lpp1 ! beam 1 type 
  1	= lpp2 ! beam 2 type
  6500.0	= ebeam1 ! beam 1 total energy in GeV
  6500.0	= ebeam2 ! beam 2 total energy in GeV
# To see polarised beam options: type "update beam_pol"

#*********************************************************************
# PDF CHOICE: this automatically fixes alpha_s and its evol.         *
# pdlabel: lhapdf=LHAPDF (installation needed) [1412.7420]           *
#          iww=Improved Weizsaecker-Williams Approx.[hep-ph/9310350] *
#          eva=Effective W/Z/A Approx.       [2111.02442]            *
#          edff=EDFF in gamma-UPC            [eq.(11) in 2207.03012] *
#          chff=ChFF in gamma-UPC            [eq.(13) in 2207.03012] *
#          none=No PDF, same as lhapdf with lppx=0                   *
#*********************************************************************
  lhapdf	= pdlabel ! PDF set 
  320500	= lhaid ! if pdlabel=lhapdf, this is the lhapdf number
# To see heavy ion options: type "update ion_pdf"
#*********************************************************************
# Renormalization and factorization scales                           *
#*********************************************************************
  False	= fixed_ren_scale ! if .true. use fixed ren scale
  False	= fixed_fac_scale ! if .true. use fixed fac scale
  91.188	= scale ! fixed ren scale
  91.188	= dsqrt_q2fact1 ! fixed fact scale for pdf1
  91.188	= dsqrt_q2fact2 ! fixed fact scale for pdf2
  -1	= dynamical_scale_choice ! Choose one of the preselected dynamical choices
  1.0	= scalefact ! scale factor for event-by-event scales

 
#*********************************************************************
# Type and output format
#*********************************************************************
  False	= gridpack !True = setting up the grid pack
  -1.0	= time_of_flight ! threshold (in mm) below which the invariant livetime is not written (-1 means not written)
  average	= event_norm ! average/sum. Normalization of the weight in the LHEF
# To see MLM/CKKW  merging options: type "update MLM" or "update CKKW"

#*********************************************************************
#
#*********************************************************************
# Phase-Space Optimization strategy (basic options)
#*********************************************************************
  0	= nhel ! using helicities importance sampling or not.
                             ! 0: sum over helicity, 1: importance sampling
  1	= sde_strategy ! default integration strategy (hep-ph/2021.00773)
                             ! 1 is old strategy (using amp square)
			     ! 2 is new strategy (using only the denominator)
# To see advanced option for Phase-Space optimization: type "update psoptim"			     
#*********************************************************************
# Customization (custom cuts/scale/bias/...)                         *
# list of files containing fortran function that overwrite default   *
#*********************************************************************
  	= custom_fcts ! List of files containing user hook function
#*******************************                                                 
# Parton level cuts definition *
#*******************************
  0.0	= dsqrt_shat ! minimal shat for full process
#                                                                    
#
#*********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma) ! Define on/off-shell for "$" and decay  
#*********************************************************************
  15.0	= bwcutoff ! (M+/-bwcutoff*Gamma)
 #*********************************************************************
 # Apply pt/E/eta/dr/mij/kt_durham cuts on decay products or not
 # (note that etmiss/ptll/ptheavy/ht/sorted cuts always apply)
 #*********************************************************************
  False	= cut_decays ! Cut decay products 
#*********************************************************************
# Standard Cuts                                                      *
#*********************************************************************
# Minimum and maximum pt's (for max, -1 means no cut)                *
#*********************************************************************
  20.0	= ptj ! minimum pt for the jets 
  0.0	= ptb ! minimum pt for the b 
  10.0	= ptl ! minimum pt for the charged leptons 
  0.0	= misset ! minimum missing Et (sum of neutrino's momenta)
  -1.0	= ptjmax ! maximum pt for the jets
  -1.0	= ptbmax ! maximum pt for the b
  -1.0	= ptlmax ! maximum pt for the charged leptons
  -1.0	= missetmax ! maximum missing Et (sum of neutrino's momenta)
  {}	= pt_min_pdg ! pt cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50}) 
#
# For display option for energy cut in the partonic center of mass frame type 'update ecut'
#
#*********************************************************************
# Maximum and minimum absolute rapidity (for max, -1 means no cut)   *
#*********************************************************************
  5.0	= etaj ! max rap for the jets 
  -1.0	= etab ! max rap for the b
  2.5	= etal ! max rap for the charged leptons 
  0.0	= etabmin ! min rap for the b
  0.0	= etalmin ! main rap for the charged leptons
  {}	= eta_min_pdg ! rap cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= eta_max_pdg ! rap cut for other particles (syntax e.g. {6: 2.5, 23: 5})
#*********************************************************************
# Minimum and maximum DeltaR distance                                *
#*********************************************************************
  0.4	= drjj ! min distance between jets 
  0.0	= drbb ! min distance between b's 
  0.4	= drll ! min distance between leptons 
  0.0	= drbj ! min distance between b and jet 
  0.4	= drjl ! min distance between jet and lepton 
  0.0	= drbl ! min distance between b and lepton 
  -1.0	= drjjmax ! max distance between jets
  -1.0	= drbbmax ! max distance between b's
  -1.0	= drllmax ! max distance between leptons
  -1.0	= drbjmax ! max distance between b and jet
  -1.0	= drjlmax ! max distance between jet and lepton
  -1.0	= drblmax ! max distance between b and lepton
#*********************************************************************
# Minimum and maximum invariant mass for pairs                       *
 # WARNING: for four lepton final state mmll cut require to have      *
 #          different lepton masses for each flavor!                  *           
#*********************************************************************
  0.0	= mmjj ! min invariant mass of a jet pair 
  0.0	= mmbb ! min invariant mass of a b pair 
  0.0	= mmll ! min invariant mass of l+l- (same flavour) lepton pair
  -1.0	= mmjjmax ! max invariant mass of a jet pair
  -1.0	= mmbbmax ! max invariant mass of a b pair
  -1.0	= mmllmax ! max invariant mass of l+l- (same flavour) lepton pair
  {}	= mxx_min_pdg ! min invariant mass of a pair of particles X/X~ (e.g. {6:250})
  {'default': False}	= mxx_only_part_antipart ! if True the invariant mass is applied only 
                       ! to pairs of particle/antiparticle and not to pairs of the same pdg codes.  
 #*********************************************************************
 # Minimum and maximum invariant mass for all letpons                 *
 #*********************************************************************
  0.0	= mmnl ! min invariant mass for all letpons (l+- and vl) 
  -1.0	= mmnlmax ! max invariant mass for all letpons (l+- and vl) 
 #*********************************************************************
 # Minimum and maximum pt for 4-momenta sum of leptons / neutrino     *
 #  for pair of lepton includes only same flavor, opposite charge
 #*********************************************************************
  0.0	= ptllmin ! Minimum pt for 4-momenta sum of leptons(l and vl)
  -1.0	= ptllmax ! Maximum pt for 4-momenta sum of leptons(l and vl)
#*********************************************************************
# Inclusive cuts                                                     *
#*********************************************************************
  0.0	= ptheavy ! minimum pt for at least one heavy final state
  0.0	= xptj ! minimum pt for at least one jet  
  0.0	= xptb ! minimum pt for at least one b 
  0.0	= xptl ! minimum pt for at least one charged lepton 
 #*********************************************************************
 # Control the pt's of the jets sorted by pt                          *
 #*********************************************************************
  0.0	= ptj1min ! minimum pt for the leading jet in pt
  0.0	= ptj2min ! minimum pt for the second jet in pt
  0.0	= ptj3min ! minimum pt for the third jet in pt
  0.0	= ptj4min ! minimum pt for the fourth jet in pt
  -1.0	= ptj1max ! maximum pt for the leading jet in pt 
  -1.0	= ptj2max ! maximum pt for the second jet in pt
  -1.0	= ptj3max ! maximum pt for the third jet in pt
  -1.0	= ptj4max ! maximum pt for the fourth jet in pt
  0	= cutuse ! reject event if fails any (0) / all (1) jet pt cuts
 #*********************************************************************
 # Control the pt's of leptons sorted by pt                           *
 #*********************************************************************
  0.0	= ptl1min ! minimum pt for the leading lepton in pt
  0.0	= ptl2min ! minimum pt for the second lepton in pt
  0.0	= ptl3min ! minimum pt for the third lepton in pt
  0.0	= ptl4min ! minimum pt for the fourth lepton in pt
  -1.0	= ptl1max ! maximum pt for the leading lepton in pt 
  -1.0	= ptl2max ! maximum pt for the second lepton in pt
  -1.0	= ptl3max ! maximum pt for the third lepton in pt
  -1.0	= ptl4max ! maximum pt for the fourth lepton in pt
 #*********************************************************************
 # Control the Ht(k)=Sum of k leading jets                            *
 #*********************************************************************
  0.0	= htjmin ! minimum jet HT=Sum(jet pt)
  -1.0	= htjmax ! maximum jet HT=Sum(jet pt)
  0.0	= ihtmin !inclusive Ht for all partons (including b)
  -1.0	= ihtmax !inclusive Ht for all partons (including b)
  0.0	= ht2min ! minimum Ht for the two leading jets
  0.0	= ht3min ! minimum Ht for the three leading jets
  0.0	= ht4min ! minimum Ht for the four leading jets
  -1.0	= ht2max ! maximum Ht for the two leading jets
  -1.0	= ht3max ! maximum Ht for the three leading jets
  -1.0	= ht4max ! maximum Ht for the four leading jets
 #*********************************************************************
 # WBF cuts                                                           *
 #*********************************************************************
  0.0	= xetamin ! minimum rapidity for two jets in the WBF case  
  0.0	= deltaeta ! minimum rapidity for two jets in the WBF case 
#*********************************************************************
# maximal pdg code for quark to be considered as a light jet         *
# (otherwise b cuts are applied)                                     *
#*********************************************************************
  4	= maxjetflavor ! Maximum jet pdg code
#*********************************************************************
#
#*********************************************************************
# Store info for systematics studies                                 *
# WARNING: Do not use for interference type of computation           *
#*********************************************************************
  True	= use_syst ! Enable systematics studies
#
  systematics	= systematics_program ! none, systematics [python], SysCalc [depreceted, C++]
  ['--mur=0.5,1,2', '--muf=0.5,1,2', '--pdf=errorset']	= systematics_arguments ! see: https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/Systematics#Systematicspythonmodule
]]>
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR KAWSS
###################################
BLOCK KAWSS # 
      3 3.000000e+00 # kaws11s12
###################################
## INFORMATION FOR KAZSS
###################################
BLOCK KAZSS # 
      1 -4.600000e-01 # kazss11
      2 2.160000e+00 # kazss12
###################################
## INFORMATION FOR KS10CDR
###################################
BLOCK KS10CDR # 
      3 3 1.740000e-01 # ks10cdr3x3
###################################
## INFORMATION FOR KS10CQQR
###################################
BLOCK KS10CQQR # 
      3 -2.200000e-02 # ks10cttr
###################################
## INFORMATION FOR KS10CTL
###################################
BLOCK KS10CTL # 
      3 -1.740000e-01 # ks10ctl3
###################################
## INFORMATION FOR KS10CUL
###################################
BLOCK KS10CUL # 
      3 3 1.740000e-01 # ks10cul3x3
###################################
## INFORMATION FOR KS11QQL
###################################
BLOCK KS11QQL # 
      3 3 -1.230000e-01 # ks11qql3x3
###################################
## INFORMATION FOR KS11QQR
###################################
BLOCK KS11QQR # 
      3 3 1.230000e-01 # ks11qqr3x3
###################################
## INFORMATION FOR KS11TDL
###################################
BLOCK KS11TDL # 
      3 1.230000e-01 # ks11tdl3
###################################
## INFORMATION FOR KS11X53T
###################################
BLOCK KS11X53T # 
      2 -2.200000e-02 # ks11x53tr
###################################
## INFORMATION FOR KS11X53UL
###################################
BLOCK KS11X53UL # 
      3 -8.700000e-02 # ks11x53ul3
###################################
## INFORMATION FOR KS12QQ
###################################
BLOCK KS12QQ # 
      2 -2.200000e-02 # ks12x83tr
###################################
## INFORMATION FOR KS12X53DL
###################################
BLOCK KS12X53DL # 
      3 1.230000e-01 # ks12x53dl3
###################################
## INFORMATION FOR KTLH
###################################
BLOCK KTLH # 
      3 1.500000e-02 # ktlh3
###################################
## INFORMATION FOR KTRH
###################################
BLOCK KTRH # 
      3 2.460000e-01 # ktrh3
###################################
## INFORMATION FOR KTRZ
###################################
BLOCK KTRZ # 
      3 -4.300000e-02 # ktrz3
###################################
## INFORMATION FOR KWPWMSS
###################################
BLOCK KWPWMSS # 
      3 2.000000e+00 # kwpwmss11
###################################
## INFORMATION FOR KWQQ
###################################
BLOCK KWQQ # 
      1 1.414000e+00 # set of param :1*kwx83x53l, 1*kwx83x53r, 1*kwx53tl, 1*kwx53tr
###################################
## INFORMATION FOR KWZSS
###################################
BLOCK KWZSS # 
      2 -1.230000e+00 # kwzs10cs11
      3 3.100000e-01 # kwzs11s12
###################################
## INFORMATION FOR KX53RW
###################################
BLOCK KX53RW # 
      3 3.100000e-02 # kx53r3
###################################
## INFORMATION FOR KZQQ
###################################
BLOCK KZQQ # 
      1 7.730000e-01 # set of param :1*kzx83x83l, 1*kzx83x83r
      3 -7.670000e-01 # set of param :1*kzx53x53l, 1*kzx53x53r
      5 -2.307000e+00 # set of param :1*kzttl, 1*kzttr
###################################
## INFORMATION FOR KZSS
###################################
BLOCK KZSS # 
      1 -1.000000e+00 # kzs10cs10c
      2 -2.300000e-01 # kzs11s11
      3 5.400000e-01 # kzs12s12
###################################
## INFORMATION FOR KZZSS
###################################
BLOCK KZZSS # 
      3 5.300000e-02 # kzzss11
      4 2.910000e-01 # kzzss12
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      5 4.700000e+00 # mb
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      25 1.250000e+02 # mh
      6000007 4.000000e+03 # set of param :1*mbp, 1*my43, 1*ms10
      6000083 1.700000e+03 # set of param :1*mx83, 1*mx53, 1*mtp
      6200001 1.600000e+03 # set of param :1*ms10c, 1*ms11, 1*ms12
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (aew*cmath.pi*mz__exp__2)/(gf*sqrt__2)))
      9000002 9.118760e+01 # ghz : mz
      9000003 7.982436e+01 # ghwp : mw
      9000004 7.982436e+01 # ghwm : mw
      6000053 1.700000e+03 # x53 : mx83
      6000006 1.700000e+03 # tp : mx83
      6000043 4.000000e+03 # y43 : mbp
      6100001 4.000000e+03 # s0 : mbp
      6100002 1.600000e+03 # s+ : ms10c
      6100003 1.600000e+03 # s++ : ms10c
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.126177e-01 # as (note that parameter not used if you use a pdf set)
###################################
## INFORMATION FOR YUKAWA
###################################
BLOCK YUKAWA # 
      5 4.700000e+00 # ymb
      6 1.720000e+02 # ymt
      15 1.777000e+00 # ymtau
###################################
## INFORMATION FOR QNUMBERS 9000001
###################################
BLOCK QNUMBERS 9000001 #   gha
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000002
###################################
BLOCK QNUMBERS 9000002 #   ghz
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000003
###################################
BLOCK QNUMBERS 9000003 #   ghwp
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000004
###################################
BLOCK QNUMBERS 9000004 #   ghwm
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 82
###################################
BLOCK QNUMBERS 82 #   ghg
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000083
###################################
BLOCK QNUMBERS 6000083 #   x83
      1 8 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000053
###################################
BLOCK QNUMBERS 6000053 #   x53
      1 5 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000006
###################################
BLOCK QNUMBERS 6000006 #   tp
      1 2 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000007
###################################
BLOCK QNUMBERS 6000007 #   bp
      1 -1 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000043
###################################
BLOCK QNUMBERS 6000043 #   y43
      1 -4 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100001
###################################
BLOCK QNUMBERS 6100001 #   s0
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6200001
###################################
BLOCK QNUMBERS 6200001 #   s0c
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100002
###################################
BLOCK QNUMBERS 6100002 #   s+
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100003
###################################
BLOCK QNUMBERS 6100003 #   s++
      1 6 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR DECAY
###################################
DECAY 1 0.000000e+00 # 
DECAY 2 0.000000e+00 # 
DECAY 3 0.000000e+00 # 
DECAY 4 0.000000e+00 # 
DECAY 5 0.000000e+00 # 
DECAY 6 1.466900e+00 # 
      1.000000e+00 2 5 24 # 1.4669

DECAY 11 0.000000e+00 # 
DECAY 12 0.000000e+00 # 
DECAY 13 0.000000e+00 # 
DECAY 14 0.000000e+00 # 
DECAY 15 0.000000e+00 # 
DECAY 16 0.000000e+00 # 
DECAY 21 0.000000e+00 # 
DECAY 22 0.000000e+00 # 
DECAY 23 2.495200e+00 # 
DECAY 24 2.085000e+00 # 
DECAY 25 4.070000e-03 # 
DECAY 6000006 3.505848e+00 # 
      4.122255e-01 2 6 23 # 1.4452
      2.968468e-01 2 6 25 # 1.0407
      1.203617e-01 3 6 23 25 # 0.42197
      6.969497e-02 3 6 23 23 # 0.24434
      4.130527e-02 3 -24 6 24 # 0.14481
      1.833479e-02 3 -6 6 6 # 0.064279
      1.071581e-02 3 -5 5 6 # 0.037568
      1.052384e-02 3 5 23 24 # 0.036895
      1.015132e-02 3 5 24 25 # 0.035589
      3.981918e-03 3 6 25 25 # 0.01396
      9.504975e-04 2 5 6100002 # 0.0033323
      8.024163e-04 3 -3 3 6 # 0.00281315
      8.024163e-04 3 -1 1 6 # 0.00281315
      6.274801e-04 3 -4 4 6 # 0.00219985
      6.274801e-04 3 -2 2 6 # 0.00219985
      5.855644e-04 3 -15 6 15 # 0.0020529
      3.662832e-04 3 -16 6 16 # 0.0012841333333333334
      3.662832e-04 3 -14 6 14 # 0.0012841333333333334
      3.662832e-04 3 -12 6 12 # 0.0012841333333333334
      1.814539e-04 3 -13 6 13 # 0.00063615
      1.814539e-04 3 -11 6 11 # 0.00063615
      4.066919e-07 3 5 24 6200001 # 1.4258e-06
      1.338164e-10 3 5 23 6100002 # 4.6914e-10
      2.100433e-11 3 -24 5 6100003 # 7.3638e-11

DECAY 6000007 1.200000e+01 # 
DECAY 6000043 4.300000e+00 # 
DECAY 6000053 2.160424e+00 # 
      6.953265e-01 2 6 24 # 1.5022
      1.834733e-01 3 6 24 25 # 0.39638
      6.748213e-02 3 6 23 24 # 0.14579
      2.623050e-02 3 -5 6 6 # 0.056669
      1.687863e-02 3 5 24 24 # 0.036465
      3.008900e-03 3 -3 4 6 # 0.0065005
      3.008900e-03 3 -1 2 6 # 0.0065005
      1.542429e-03 2 5 6100003 # 0.0033323
      1.016791e-03 3 -13 6 14 # 0.0021967
      1.016791e-03 3 -11 6 12 # 0.0021967
      1.014431e-03 3 -15 6 16 # 0.0021916
      7.535095e-07 3 5 24 6100002 # 1.6279e-06
      2.683825e-10 3 5 23 6100003 # 5.7982e-10

DECAY 6000083 2.481306e-01 # 
      9.999978e-01 3 6 24 24 # 0.24813
      2.227174e-06 3 5 24 6100003 # 5.5263e-07

DECAY 6100001 1.100000e+00 # 
DECAY 6100002 3.303023e+00 # 
      8.552166e-01 2 -5 6 # 2.8248
      6.171316e-02 3 -5 5 24 # 0.20384
      4.242477e-02 3 -6 6 24 # 0.14013
      3.659375e-02 3 -5 6 23 # 0.12087
      4.051743e-03 3 -5 6 25 # 0.013383000000000003

DECAY 6100003 4.147100e-01 # 
      1.000000e+00 3 -5 6 24 # 0.41471

DECAY 6200001 6.193069e+00 # 
      4.668122e-01 2 -5 5 # 2.891
      4.453850e-01 2 -6 6 # 2.7583
      2.532509e-02 3 -24 -5 6 # 0.15684
      2.394451e-02 3 -5 5 23 # 0.14829
      2.305319e-02 3 -6 6 23 # 0.14277
      1.175556e-02 3 -6 5 24 # 0.072803
      3.722064e-03 3 -6 6 25 # 0.023051
      2.395904e-06 3 -5 5 25 # 1.4838e-05

DECAY 9000002 2.495200e+00 # 
DECAY 9000003 2.085000e+00 # 
DECAY 9000004 2.085000e+00 #
</slha>
<MGPythiaCard>
<![CDATA[
!
! It is possible to run this card manually with:
!    
 unset PYTHIA8DATA
MG5_aMC_v3_5_1/HEPTools/MG5aMC_PY8_interface/MG5aMC_PY8_interface tag_1_pythia8.cmd
!
!
! Pythia8 cmd card automatically generated by MadGraph5_aMC@NLO
! For more information on the use of the MG5aMC / Pythia8 interface, visit
!    https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/LOPY8Merging
!
! ==================
! General parameters 
! ==================
!
Main:numberOfEvents      = -1
!
! -------------------------------------------------------------------
! Specify the HEPMC output of the Pythia8 shower. You can set it to:
!   hepmc       : MG5aMC will automatically place it the run_<i> directory
!   hepmc.gz    : Same as 'hepmc', but also will compress the output file.
!   hepmcremove : MG5aMC will automatically remove the file at the end of the run.
!                 (usefull when running with Delphes)
!   hepmc@<hepmc_path> :
!                 User defined path where the HEPMC file must written. It will
!                 therefore not be placed in the run_<i> directory. The
!                 specified path, if not absolute, will be relative to
!                 the Event/run_<i> directory of the process output.
!   /dev/null : to turn off the HEPMC output.
!   fifo      : to have MG5aMC setup the piping of the PY8 output to 
!               analysis tools such as MadAnalysis5.  
!   fifo@<fifo_path> :
!               Same as 'fifo', but selecting a custom path to create the
!               fifo pipe. (useful to select a mounted drive that supports 
!               fifo). Note that the fifo file extension *must* be '.hepmc.fifo'.
! -------------------------------------------------------------------
!
HEPMCoutput:file         = tag_1_pythia8_events.hepmc
!
! --------------------------------------------------------------------
! Parameters relevant only when performing MLM merging, which can be
! turned on by setting ickkw to '1' in the run_card and chosing a 
! positive value for the parameter xqcut.
! For details, see section 'Jet Matching' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! If equal to -1.0, MadGraph5_aMC@NLO will set it automatically based 
! on the parameter 'xqcut' of the run_card.dat 
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:qCut         = -1.0
! Use default kt-MLM to match parton level jets to those produced by the
! shower. But the other Shower-kt scheme is available too with this option.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:doShowerKt   = off
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:nJetMax      = -1
!
! --------------------------------------------------------------------
! Parameters relevant only when performing CKKW-L merging, which can
! be turned on by setting the parameter 'ptlund' *or* 'ktdurham' to
! a positive value. 
! For details, see section 'CKKW-L Merging' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! Central merging scale values you want to be used.
! If equal to -1.0, then MadGraph5_aMC@NLO will set this automatically
! based on the parameter 'ktdurham' of the run_card.dat
! The following parameter was forced to be commented out by MG5aMC.
! Merging:TMS              = -1.0
! This must be set manually, according to Pythia8 directives.
! An example of possible value is 'pp>LEPTONS,NEUTRINOS'
! Alternatively, from Pythia v8.223 onwards, the value 'guess' can be 
! used to instruct Pythia to guess the hard process. The guess would mean 
! that all particles apart from light partons will be considered as a part 
! of the hard process. This guess is prone to errors if the desired hard 
! process is complicated (i.e. contains light partons). The user should
! then be wary of suspicious error messages in the Pythia log file. 
! The following parameter was forced to be commented out by MG5aMC.
! Merging:Process          = <set_by_user>
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! Merging:nJetMax  		 = -1
!
! For all merging schemes, decide whehter you want the merging scale
! variation computed for only the central weights or all other 
! PDF and scale variation weights as well
SysCalc:fullCutVariation = off
!
! ==========================
! User customized parameters 
! ==========================
!
! By default, Pythia8 generates multi-parton interaction events. This is
! often irrelevant for phenomenology and very slow. You can turn this 
! feature off by uncommenting the line below if so desired.
!partonlevel:mpi = off
!
! Additional technical parameters set by MG5_aMC.
!
! Tell Pythia8 that an LHEF input is used.
Beams:frameType=4
! 1.0 corresponds to HEPMC weight given in [mb]. We choose here the [pb] normalization.
HEPMCoutput:scaling=1.0000000000e+09
! Be more forgiving with momentum mismatches.
Check:epTolErr=1.0000000000e-02
JetMatching:etaJetMax=1.0000000000e+03
! Specify one must read inputs from the MadGraph banner.
JetMatching:setMad=off
! 
!     ====================
!     Subrun definitions
!     ====================
!     
LHEFInputs:nSubruns=1
Main:subrun=0
!
!  Definition of subrun 0
!
Beams:LHEF=unweighted_events.lhe.gz
]]>
</MGPythiaCard>
<MGDelphesCard>
<![CDATA[
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter
  
  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
#  add InputArray PhotonEfficiency/photons photons
#  add InputArray ElectronEfficiency/electrons electrons
#  add InputArray MuonEfficiency/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}
]]>
</MGDelphesCard>
<MGGenerationInfo>
#  Number of Events        :       100000
#  Integrated weight (pb)  :       0.0003158560442725001
</MGGenerationInfo>
</header>
<init>
2212 2212 6.500000e+03 6.500000e+03 0 0 320500 320500 -4 121
1.336345e-08 2.916613e-10 3.942718e-04 100
1.368566e-08 4.186749e-10 3.942718e-04 101
1.429684e-06 2.333954e-08 3.942718e-04 102
9.988160e-07 2.414605e-08 3.942718e-04 103
1.584176e-08 7.016849e-10 3.942718e-04 104
6.305166e-08 1.059995e-09 3.942718e-04 105
3.403250e-08 2.423194e-09 3.942718e-04 106
1.364956e-07 3.666010e-09 3.942718e-04 107
2.500160e-07 3.472351e-09 3.942718e-04 108
4.152583e-07 1.117469e-08 3.942718e-04 109
2.989912e-08 2.853407e-09 3.942718e-04 10
1.374036e-08 2.549353e-10 3.942718e-04 110
3.727082e-08 1.113433e-09 3.942718e-04 111
1.368261e-06 1.875712e-08 3.942718e-04 112
9.801450e-07 1.302888e-08 3.942718e-04 113
1.501081e-08 1.686630e-09 3.942718e-04 114
6.152226e-08 2.856591e-09 3.942718e-04 115
2.998770e-08 1.816309e-09 3.942718e-04 116
1.324132e-07 4.728837e-09 3.942718e-04 117
2.314644e-07 7.088902e-09 3.942718e-04 118
4.016828e-07 7.815267e-09 3.942718e-04 119
3.395278e-08 1.303282e-09 3.942718e-04 11
1.257173e-08 4.597505e-10 3.942718e-04 120
3.315070e-08 3.469914e-09 3.942718e-04 121
3.845840e-05 9.594885e-08 3.942718e-04 12
6.507658e-07 1.021388e-08 3.942718e-04 13
2.363540e-06 2.449226e-08 3.942718e-04 14
1.406103e-06 2.546512e-08 3.942718e-04 15
5.415734e-06 3.579995e-08 3.942718e-04 16
9.277764e-06 5.451280e-08 3.942718e-04 17
1.577788e-05 7.989703e-08 3.942718e-04 18
5.055011e-07 6.907617e-09 3.942718e-04 19
5.319570e-05 1.197729e-07 3.942718e-04 1
1.435159e-06 1.726218e-08 3.942718e-04 20
1.344241e-06 1.824115e-08 3.942718e-04 21
3.818330e-05 1.437218e-07 3.942718e-04 22
4.583178e-07 7.357882e-09 3.942718e-04 23
1.730578e-06 2.197987e-08 3.942718e-04 24
1.012741e-06 3.006689e-08 3.942718e-04 25
3.816079e-06 4.520581e-08 3.942718e-04 26
6.676289e-06 4.407901e-08 3.942718e-04 27
1.129561e-05 8.466304e-08 3.942718e-04 28
3.656811e-07 4.826054e-09 3.942718e-04 29
2.777056e-05 9.599401e-08 3.942718e-04 2
9.914300e-07 3.083256e-08 3.942718e-04 30
9.730180e-07 2.245648e-08 3.942718e-04 31
6.436997e-07 2.120559e-08 3.942718e-04 32
4.699600e-07 6.001019e-09 3.942718e-04 33
2.920365e-08 2.710681e-10 3.942718e-04 34
1.307188e-08 1.178609e-09 3.942718e-04 35
6.374556e-08 8.653826e-10 3.942718e-04 36
1.130364e-07 2.769953e-09 3.942718e-04 37
1.881110e-07 3.074917e-09 3.942718e-04 38
6.141037e-09 8.016739e-11 3.942718e-04 39
6.338055e-09 6.126341e-10 3.942718e-04 3
1.242069e-08 1.243106e-09 3.942718e-04 40
1.462996e-08 9.470709e-10 3.942718e-04 41
2.375621e-06 2.179682e-08 3.942718e-04 42
1.763228e-06 1.864495e-08 3.942718e-04 43
2.865777e-08 2.772432e-10 3.942718e-04 44
6.153344e-08 7.002256e-10 3.942718e-04 45
2.415741e-07 2.822466e-09 3.942718e-04 46
4.232123e-07 7.664480e-09 3.942718e-04 47
7.093986e-07 1.339813e-08 3.942718e-04 48
2.377230e-08 2.258560e-10 3.942718e-04 49
1.110254e-07 9.343849e-10 3.942718e-04 4
6.392100e-08 1.224374e-09 3.942718e-04 50
6.126617e-08 2.169347e-09 3.942718e-04 51
1.326178e-06 2.368596e-08 3.942718e-04 52
9.865279e-07 1.566903e-08 3.942718e-04 53
1.478686e-08 6.686230e-10 3.942718e-04 54
6.232320e-08 6.243238e-10 3.942718e-04 55
1.417905e-07 2.683147e-09 3.942718e-04 56
2.370093e-07 5.026657e-09 3.942718e-04 57
3.968980e-07 1.216107e-08 3.942718e-04 58
1.339146e-08 1.850782e-10 3.942718e-04 59
3.649401e-08 1.408046e-09 3.942718e-04 5
3.260421e-08 1.330229e-09 3.942718e-04 60
3.358969e-08 1.695614e-09 3.942718e-04 61
5.277134e-06 4.543699e-08 3.942718e-04 62
3.846324e-06 3.268914e-08 3.942718e-04 63
6.483455e-08 8.917000e-10 3.942718e-04 64
2.437942e-07 2.823458e-09 3.942718e-04 65
1.367048e-07 2.640337e-09 3.942718e-04 66
9.282055e-07 1.713035e-08 3.942718e-04 67
1.600705e-06 2.112319e-08 3.942718e-04 68
5.258162e-08 8.051322e-10 3.942718e-04 69
5.340225e-07 9.579960e-09 3.942718e-04 6
1.340760e-07 3.006425e-09 3.942718e-04 70
1.359511e-07 5.872597e-09 3.942718e-04 71
9.422327e-06 5.677777e-08 3.942718e-04 72
6.715213e-06 5.477812e-08 3.942718e-04 73
1.090001e-07 2.223643e-09 3.942718e-04 74
4.233112e-07 6.361731e-09 3.942718e-04 75
2.506390e-07 7.497691e-09 3.942718e-04 76
9.194284e-07 1.330060e-08 3.942718e-04 77
2.768956e-06 3.559288e-08 3.942718e-04 78
8.962831e-08 1.619792e-09 3.942718e-04 79
1.619826e-06 2.549251e-08 3.942718e-04 7
2.458168e-07 7.176772e-09 3.942718e-04 80
2.389390e-07 4.052594e-09 3.942718e-04 81
1.575077e-05 9.429578e-08 3.942718e-04 82
1.129631e-05 7.043084e-08 3.942718e-04 83
1.877467e-07 2.716299e-09 3.942718e-04 84
7.115890e-07 7.823981e-09 3.942718e-04 85
4.082947e-07 1.100779e-08 3.942718e-04 86
1.595176e-06 1.302952e-08 3.942718e-04 87
2.733960e-06 2.987477e-08 3.942718e-04 88
1.523454e-07 2.449302e-09 3.942718e-04 89
4.640578e-06 3.753291e-08 3.942718e-04 8
4.309325e-07 1.353892e-08 3.942718e-04 90
4.048131e-07 5.827887e-09 3.942718e-04 91
5.129098e-07 6.751958e-09 3.942718e-04 92
3.687148e-07 4.774427e-09 3.942718e-04 93
6.072436e-09 7.021843e-11 3.942718e-04 94
2.307869e-08 2.111532e-10 3.942718e-04 95
1.357639e-08 2.237162e-10 3.942718e-04 96
5.230632e-08 7.463688e-10 3.942718e-04 97
8.934519e-08 1.813415e-09 3.942718e-04 98
1.541413e-07 2.365321e-09 3.942718e-04 99
5.091043e-09 7.957026e-11 3.942718e-04 9
<generator name='MadGraph5_aMC@NLO' version='3.5.1'>please cite 1405.0301 </generator>
</init>
</LesHouchesEvents>


==> anc/tp_MQ1700_MS600_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                        MadGraph5_aMC@NLO                           *
#                                                                    *
#                           Going Beyond                             *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated:                                              *
#                                                                    *
# 1. software version                                                *
# 2. proc_card          : code generation info including model       *
# 3. param_card         : model primary parameters in the LH format  *
# 4. run_card           : running parameters (collider and cuts)     *
# 5. pythia_card        : present only if pythia has been run        *
# 6. pgs_card           : present only if pgs has been run           *
# 7. delphes_cards      : present only if delphes has been run       *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#3.5.1
</MGVersion>
<MG5ProcCard>
<![CDATA[
#************************************************************
#*                     MadGraph5_aMC@NLO                    *
#*                                                          *
#*                *                       *                 *
#*                  *        * *        *                   *
#*                    * * * * 5 * * * *                     *
#*                  *        * *        *                   *
#*                *                       *                 *
#*                                                          *
#*                                                          *
#*         VERSION 3.5.1                 2023-07-11         *
#*                                                          *
#*    The MadGraph5_aMC@NLO Development Team - Find us at   *
#*    https://server06.fynu.ucl.ac.be/projects/madgraph     *
#*                                                          *
#************************************************************
#*                                                          *
#*               Command File for MadGraph5_aMC@NLO         *
#*                                                          *
#*     run as ./bin/mg5_aMC  filename                       *
#*                                                          *
#************************************************************
set group_subprocesses Auto
set ignore_six_quark_processes False
set low_mem_multicore_nlo_generation False
set complex_mass_scheme False
set include_lepton_initiated_processes False
set gauge unitary
set loop_optimized_output True
set loop_color_flows False
set max_npoint_for_channel 0
set default_unset_couplings 99
set max_t_for_channel 99
set zerowidth_tchannel True
set nlo_mixed_expansion True
import model sm
define p = g u c d s u~ c~ d~ s~
define j = g u c d s u~ c~ d~ s~
define l+ = e+ mu+
define l- = e- mu-
define vl = ve vm vt
define vl~ = ve~ vm~ vt~
import model MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/Sim\
ulations_onlytp/models/eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS\
600_NLO_UFO-VLQ353_S012_4FNS
define lf = u d c s u~ d~ c~ s~ e+ e- mu+ mu- ta+ ta- ve vm vt ve~ vm~\
 vt~
define neutralbos = s0c s0c~ h z
define chargedbos = s+ w+ s- w-
define tt = t t~
define bb = b b~
define ww = w+ w-
define sspp = s++ s--
define allheavy = sspp tt neutralbos chargedbos
generate    p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > b~ s- \
/ a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53 x53~ / a\
 g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ s- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ s0c~ z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > t~ s0c~ h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z / a g , t > w+ b), (tp\
~ > b~ w- s0c~ $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ s- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ s0c~ z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > t~ s0c~ h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h / a g , t > w+ b), (tp\
~ > b~ w- s0c~ $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s0c / a g , t > w+ b), (\
tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ z  \
/ a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ h  \
/ a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ s0c\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ t~ \
t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ b~ \
b $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ w- \
w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ s- \
w+ $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ z z\
 $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ z h\
 $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ s0c\
~ z $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > t~ s0c\
~ h $ allheavy x83 x83~ x53 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > b~ w- \
z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > b~ w- \
h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b s+ / a g), (tp~ > b~ w- \
s0c~ $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , \
t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 x53~ / a g \
, t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 x53~ / a g \
, t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t t t~ $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53 x53~ / a g\
)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x5\
3~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x5\
3~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x5\
3~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t b b~ $ allheavy x83 x83~\
 x53 x53~ / a g , t > w+ b), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53\
 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t w+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x5\
3 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t s+ w- $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x5\
3 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z z $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53 \
x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53\
~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~\
 / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53\
~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z h $ allheavy x83 x83~ \
x53 x53~ / a g , t > w+ b), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53 \
x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t z s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x5\
3 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x\
53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 \
x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z z $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ z h $ allheavy x83 x83~ x53 x5\
3~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53\
 x53~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x\
53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > t h s0c $ allheavy x83 x83\
~ x53 x53~ / a g , t > w+ b), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x5\
3 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , \
t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 x53~ / a g \
, t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 x53~ / a g \
, t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ z $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53 x53~ / a g\
)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g , \
t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g , t\
~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 x53~ / a g \
, t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 x53~ / a g \
, t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ h $ allheavy x83 x83~\
 x53 x53~ / a g), (tp~ > b~ w- s0c~ $ allheavy x83 x83~ x53 x53~ / a g\
)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ z  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ h  / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ s0c~ / a g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > b~ s- / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ t~ t $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ b~ b $ allheavy x83 x83~ x53 x53~ / a g \
, t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ w- w+ $ allheavy x83 x83~ x53 x53~ / a g\
 , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ s- w+ $ allheavy x83 x83~ x53 x53~ / a g\
 , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ z z $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ z h $ allheavy x83 x83~ x53 x53~ / a g ,\
 t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ s0c~ z $ allheavy x83 x83~ x53 x53~ / a \
g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > t~ s0c~ h $ allheavy x83 x83~ x53 x53~ / a \
g , t~ > w- b~)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > b~ w- z $ allheavy x83 x83~ x53 x53~ / a g)
add process p p > tp tp~ QCD=2 QED=0, (tp > b w+ s0c $ allheavy x83 x8\
3~ x53 x53~ / a g), (tp~ > b~ w- h $ allheavy x83 x83~ x53 x53~ / a g)
output MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/VLQ353_S0\
12_onlytp/MGRuns/MQ1700_MS600 -f -nojpeg
]]>
</MG5ProcCard>
<MGProcCard>
#*********************************************************************
#                        MadGraph/MadEvent                           *
#                   http://madgraph.hep.uiuc.edu                     *
#                                                                    *
#                          proc_card.dat                             *
#*********************************************************************
#                                                                    *
#            This Files is generated by MADGRAPH 5                   *
#                                                                    *
# WARNING: This Files is generated for MADEVENT (compatibility issue)*
#          This files is NOT a valid MG4 proc_card.dat               *
#          Running this in MG4 will NEVER reproduce the result of MG5*
#                                                                    *
#*********************************************************************
#*********************************************************************
# Process(es) requested : mg2 input                                  *
#*********************************************************************
# Begin PROCESS # This is TAG. Do not modify this line
p p > tp tp~ , (tp > t z / a g , t > w+ b) , (tp~ > t~ z / a g , t~ > w- b~)           #Process
# Be carefull the coupling are here in MG5 convention
QCD=2
QED=0
          
end_coup           # End the couplings input

done               # this tells MG there are no more procs
# End PROCESS  # This is TAG. Do not modify this line
#*********************************************************************
# Model information                                                  *
#*********************************************************************
# Begin MODEL  # This is TAG. Do not modify this line
eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS600_NLO_UFO-VLQ353_S012_4FNS
# End   MODEL  # This is TAG. Do not modify this line
#*********************************************************************
# Start multiparticle definitions                                    *
#*********************************************************************
# Begin MULTIPARTICLES # This is TAG. Do not modify this line

# End  MULTIPARTICLES # This is TAG. Do not modify this line
</MGProcCard>
<MGRunCard>
<![CDATA[
#*********************************************************************
#                       MadGraph5_aMC@NLO                            *
#                                                                    *
#                     run_card.dat MadEvent                          *
#                                                                    *
#  This file is used to set the parameters of the run.               *
#                                                                    *
#  Some notation/conventions:                                        *
#                                                                    *
#   Lines starting with a '# ' are info or comments                  *
#                                                                    *
#   mind the format:   value    = variable     ! comment             *
#                                                                    *
#   To display more options, you can type the command:               *
#      update to_full                                                *
#*********************************************************************
#                                                                    
#*********************************************************************
# Tag name for the run (one word)                                    *
#*********************************************************************
  tag_1	= run_tag ! name of the run 
#*********************************************************************
# Number of events and rnd seed                                      *
# Warning: Do not generate more than 1M events in a single run       *
#*********************************************************************
  100000	= nevents ! Number of unweighted events requested 
 21 = iseed ! rnd seed (0=assigned automatically=default))
#*********************************************************************
# Collider type and energy                                           *
# lpp: 0=No PDF, 1=proton, -1=antiproton,                            *
#                2=elastic photon of proton/ion beam                 *
#             +/-3=PDF of electron/positron beam                     *
#             +/-4=PDF of muon/antimuon beam                         *
#*********************************************************************
  1	= lpp1 ! beam 1 type 
  1	= lpp2 ! beam 2 type
  6500.0	= ebeam1 ! beam 1 total energy in GeV
  6500.0	= ebeam2 ! beam 2 total energy in GeV
# To see polarised beam options: type "update beam_pol"

#*********************************************************************
# PDF CHOICE: this automatically fixes alpha_s and its evol.         *
# pdlabel: lhapdf=LHAPDF (installation needed) [1412.7420]           *
#          iww=Improved Weizsaecker-Williams Approx.[hep-ph/9310350] *
#          eva=Effective W/Z/A Approx.       [2111.02442]            *
#          edff=EDFF in gamma-UPC            [eq.(11) in 2207.03012] *
#          chff=ChFF in gamma-UPC            [eq.(13) in 2207.03012] *
#          none=No PDF, same as lhapdf with lppx=0                   *
#*********************************************************************
  lhapdf	= pdlabel ! PDF set 
  320500	= lhaid ! if pdlabel=lhapdf, this is the lhapdf number
# To see heavy ion options: type "update ion_pdf"
#*********************************************************************
# Renormalization and factorization scales                           *
#*********************************************************************
  False	= fixed_ren_scale ! if .true. use fixed ren scale
  False	= fixed_fac_scale ! if .true. use fixed fac scale
  91.188	= scale ! fixed ren scale
  91.188	= dsqrt_q2fact1 ! fixed fact scale for pdf1
  91.188	= dsqrt_q2fact2 ! fixed fact scale for pdf2
  -1	= dynamical_scale_choice ! Choose one of the preselected dynamical choices
  1.0	= scalefact ! scale factor for event-by-event scales

 
#*********************************************************************
# Type and output format
#*********************************************************************
  False	= gridpack !True = setting up the grid pack
  -1.0	= time_of_flight ! threshold (in mm) below which the invariant livetime is not written (-1 means not written)
  average	= event_norm ! average/sum. Normalization of the weight in the LHEF
# To see MLM/CKKW  merging options: type "update MLM" or "update CKKW"

#*********************************************************************
#
#*********************************************************************
# Phase-Space Optimization strategy (basic options)
#*********************************************************************
  0	= nhel ! using helicities importance sampling or not.
                             ! 0: sum over helicity, 1: importance sampling
  1	= sde_strategy ! default integration strategy (hep-ph/2021.00773)
                             ! 1 is old strategy (using amp square)
			     ! 2 is new strategy (using only the denominator)
# To see advanced option for Phase-Space optimization: type "update psoptim"			     
#*********************************************************************
# Customization (custom cuts/scale/bias/...)                         *
# list of files containing fortran function that overwrite default   *
#*********************************************************************
  	= custom_fcts ! List of files containing user hook function
#*******************************                                                 
# Parton level cuts definition *
#*******************************
  0.0	= dsqrt_shat ! minimal shat for full process
#                                                                    
#
#*********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma) ! Define on/off-shell for "$" and decay  
#*********************************************************************
  15.0	= bwcutoff ! (M+/-bwcutoff*Gamma)
 #*********************************************************************
 # Apply pt/E/eta/dr/mij/kt_durham cuts on decay products or not
 # (note that etmiss/ptll/ptheavy/ht/sorted cuts always apply)
 #*********************************************************************
  False	= cut_decays ! Cut decay products 
#*********************************************************************
# Standard Cuts                                                      *
#*********************************************************************
# Minimum and maximum pt's (for max, -1 means no cut)                *
#*********************************************************************
  0.0	= ptb ! minimum pt for the b 
  -1.0	= ptbmax ! maximum pt for the b
  {}	= pt_min_pdg ! pt cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50}) 
#
# For display option for energy cut in the partonic center of mass frame type 'update ecut'
#
#*********************************************************************
# Maximum and minimum absolute rapidity (for max, -1 means no cut)   *
#*********************************************************************
  -1.0	= etab ! max rap for the b
  0.0	= etabmin ! min rap for the b
  {}	= eta_min_pdg ! rap cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= eta_max_pdg ! rap cut for other particles (syntax e.g. {6: 2.5, 23: 5})
#*********************************************************************
# Minimum and maximum DeltaR distance                                *
#*********************************************************************
  0.0	= drbb ! min distance between b's 
  -1.0	= drbbmax ! max distance between b's
#*********************************************************************
# Minimum and maximum invariant mass for pairs                       *
#*********************************************************************
  0.0	= mmbb ! min invariant mass of a b pair 
  -1.0	= mmbbmax ! max invariant mass of a b pair
  {}	= mxx_min_pdg ! min invariant mass of a pair of particles X/X~ (e.g. {6:250})
  {'default': False}	= mxx_only_part_antipart ! if True the invariant mass is applied only 
                       ! to pairs of particle/antiparticle and not to pairs of the same pdg codes.  
#*********************************************************************
# Inclusive cuts                                                     *
#*********************************************************************
  0.0	= ptheavy ! minimum pt for at least one heavy final state
  0.0	= xptb ! minimum pt for at least one b 
 #*********************************************************************
 # Control the Ht(k)=Sum of k leading jets                            *
 #*********************************************************************
  0.0	= ihtmin !inclusive Ht for all partons (including b)
  -1.0	= ihtmax !inclusive Ht for all partons (including b)
  0.0	= ht2min ! minimum Ht for the two leading jets
  0.0	= ht3min ! minimum Ht for the three leading jets
  0.0	= ht4min ! minimum Ht for the four leading jets
  -1.0	= ht2max ! maximum Ht for the two leading jets
  -1.0	= ht3max ! maximum Ht for the three leading jets
  -1.0	= ht4max ! maximum Ht for the four leading jets
#*********************************************************************
# maximal pdg code for quark to be considered as a light jet         *
# (otherwise b cuts are applied)                                     *
#*********************************************************************
  4	= maxjetflavor ! Maximum jet pdg code
#*********************************************************************
#
#*********************************************************************
# Store info for systematics studies                                 *
# WARNING: Do not use for interference type of computation           *
#*********************************************************************
  True	= use_syst ! Enable systematics studies
#
  systematics	= systematics_program ! none, systematics [python], SysCalc [depreceted, C++]
  ['--mur=0.5,1,2', '--muf=0.5,1,2', '--pdf=errorset']	= systematics_arguments ! see: https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/Systematics#Systematicspythonmodule
]]>
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR KAWSS
###################################
BLOCK KAWSS # 
      3 3.000000e+00 # kaws11s12
###################################
## INFORMATION FOR KAZSS
###################################
BLOCK KAZSS # 
      1 -4.600000e-01 # kazss11
      2 2.160000e+00 # kazss12
###################################
## INFORMATION FOR KS10CDR
###################################
BLOCK KS10CDR # 
      3 3 1.740000e-01 # ks10cdr3x3
###################################
## INFORMATION FOR KS10CQQR
###################################
BLOCK KS10CQQR # 
      3 -2.200000e-02 # ks10cttr
###################################
## INFORMATION FOR KS10CTL
###################################
BLOCK KS10CTL # 
      3 -1.740000e-01 # ks10ctl3
###################################
## INFORMATION FOR KS10CUL
###################################
BLOCK KS10CUL # 
      3 3 1.740000e-01 # ks10cul3x3
###################################
## INFORMATION FOR KS11QQL
###################################
BLOCK KS11QQL # 
      3 3 -1.230000e-01 # ks11qql3x3
###################################
## INFORMATION FOR KS11QQR
###################################
BLOCK KS11QQR # 
      3 3 1.230000e-01 # ks11qqr3x3
###################################
## INFORMATION FOR KS11TDL
###################################
BLOCK KS11TDL # 
      3 1.230000e-01 # ks11tdl3
###################################
## INFORMATION FOR KS11X53T
###################################
BLOCK KS11X53T # 
      2 -2.200000e-02 # ks11x53tr
###################################
## INFORMATION FOR KS11X53UL
###################################
BLOCK KS11X53UL # 
      3 -8.700000e-02 # ks11x53ul3
###################################
## INFORMATION FOR KS12QQ
###################################
BLOCK KS12QQ # 
      2 -2.200000e-02 # ks12x83tr
###################################
## INFORMATION FOR KS12X53DL
###################################
BLOCK KS12X53DL # 
      3 1.230000e-01 # ks12x53dl3
###################################
## INFORMATION FOR KTLH
###################################
BLOCK KTLH # 
      3 1.500000e-02 # ktlh3
###################################
## INFORMATION FOR KTRH
###################################
BLOCK KTRH # 
      3 2.460000e-01 # ktrh3
###################################
## INFORMATION FOR KTRZ
###################################
BLOCK KTRZ # 
      3 -4.300000e-02 # ktrz3
###################################
## INFORMATION FOR KWPWMSS
###################################
BLOCK KWPWMSS # 
      3 2.000000e+00 # kwpwmss11
###################################
## INFORMATION FOR KWQQ
###################################
BLOCK KWQQ # 
      1 1.414000e+00 # set of param :1*kwx83x53l, 1*kwx83x53r, 1*kwx53tl, 1*kwx53tr
###################################
## INFORMATION FOR KWZSS
###################################
BLOCK KWZSS # 
      2 -1.230000e+00 # kwzs10cs11
      3 3.100000e-01 # kwzs11s12
###################################
## INFORMATION FOR KX53RW
###################################
BLOCK KX53RW # 
      3 3.100000e-02 # kx53r3
###################################
## INFORMATION FOR KZQQ
###################################
BLOCK KZQQ # 
      1 7.730000e-01 # set of param :1*kzx83x83l, 1*kzx83x83r
      3 -7.670000e-01 # set of param :1*kzx53x53l, 1*kzx53x53r
      5 -2.307000e+00 # set of param :1*kzttl, 1*kzttr
###################################
## INFORMATION FOR KZSS
###################################
BLOCK KZSS # 
      1 -1.000000e+00 # kzs10cs10c
      2 -2.300000e-01 # kzs11s11
      3 5.400000e-01 # kzs12s12
###################################
## INFORMATION FOR KZZSS
###################################
BLOCK KZZSS # 
      3 5.300000e-02 # kzzss11
      4 2.910000e-01 # kzzss12
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      5 4.700000e+00 # mb
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      25 1.250000e+02 # mh
      6000007 4.000000e+03 # set of param :1*mbp, 1*my43, 1*ms10
      6000083 1.700000e+03 # set of param :1*mx83, 1*mx53, 1*mtp
      6200001 6.000000e+02 # set of param :1*ms10c, 1*ms11, 1*ms12
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (aew*cmath.pi*mz__exp__2)/(gf*sqrt__2)))
      9000002 9.118760e+01 # ghz : mz
      9000003 7.982436e+01 # ghwp : mw
      9000004 7.982436e+01 # ghwm : mw
      6000053 1.700000e+03 # x53 : mx83
      6000006 1.700000e+03 # tp : mx83
      6000043 4.000000e+03 # y43 : mbp
      6100001 4.000000e+03 # s0 : mbp
      6100002 6.000000e+02 # s+ : ms10c
      6100003 6.000000e+02 # s++ : ms10c
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.126177e-01 # as (note that parameter not used if you use a pdf set)
###################################
## INFORMATION FOR YUKAWA
###################################
BLOCK YUKAWA # 
      5 4.700000e+00 # ymb
      6 1.720000e+02 # ymt
      15 1.777000e+00 # ymtau
###################################
## INFORMATION FOR QNUMBERS 9000001
###################################
BLOCK QNUMBERS 9000001 #   gha
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000002
###################################
BLOCK QNUMBERS 9000002 #   ghz
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000003
###################################
BLOCK QNUMBERS 9000003 #   ghwp
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000004
###################################
BLOCK QNUMBERS 9000004 #   ghwm
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 82
###################################
BLOCK QNUMBERS 82 #   ghg
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000083
###################################
BLOCK QNUMBERS 6000083 #   x83
      1 8 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000053
###################################
BLOCK QNUMBERS 6000053 #   x53
      1 5 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000006
###################################
BLOCK QNUMBERS 6000006 #   tp
      1 2 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000007
###################################
BLOCK QNUMBERS 6000007 #   bp
      1 -1 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000043
###################################
BLOCK QNUMBERS 6000043 #   y43
      1 -4 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100001
###################################
BLOCK QNUMBERS 6100001 #   s0
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6200001
###################################
BLOCK QNUMBERS 6200001 #   s0c
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100002
###################################
BLOCK QNUMBERS 6100002 #   s+
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100003
###################################
BLOCK QNUMBERS 6100003 #   s++
      1 6 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR DECAY
###################################
DECAY 1 0.000000e+00 # 
DECAY 2 0.000000e+00 # 
DECAY 3 0.000000e+00 # 
DECAY 4 0.000000e+00 # 
DECAY 5 0.000000e+00 # 
DECAY 6 1.466900e+00 # 
      1.000000e+00 2 5 24 # 1.4669

DECAY 11 0.000000e+00 # 
DECAY 12 0.000000e+00 # 
DECAY 13 0.000000e+00 # 
DECAY 14 0.000000e+00 # 
DECAY 15 0.000000e+00 # 
DECAY 16 0.000000e+00 # 
DECAY 21 0.000000e+00 # 
DECAY 22 0.000000e+00 # 
DECAY 23 2.495200e+00 # 
DECAY 24 2.085000e+00 # 
DECAY 25 4.070000e-03 # 
DECAY 6000006 1.690147e+01 # 
      7.264456e-01 2 6 6200001 # 12.278
      8.550734e-02 2 6 23 # 1.4452
      6.157452e-02 2 6 25 # 1.0407
      2.496646e-02 3 6 23 25 # 0.42197
      1.970124e-02 3 5 24 6200001 # 0.33298
      1.647963e-02 3 -5 5 6 # 0.27853
      1.445673e-02 3 6 23 23 # 0.24434
      1.160076e-02 2 5 6100002 # 0.19607
      1.121027e-02 3 -6 6 6 # 0.18947
      8.567892e-03 3 -24 6 24 # 0.14480999999999997
      4.803132e-03 3 -24 6 6100002 # 0.08118
      4.339444e-03 3 6 23 6200001 # 0.073343
      3.546377e-03 3 6 25 6200001 # 0.059939
      2.182946e-03 3 5 23 24 # 0.036895
      2.105674e-03 3 5 24 25 # 0.035589
      8.259635e-04 3 6 25 25 # 0.01396
      5.901202e-04 3 5 23 6100002 # 0.0099739
      1.664441e-04 3 -3 3 6 # 0.00281315
      1.664441e-04 3 -1 1 6 # 0.00281315
      1.301573e-04 3 -4 4 6 # 0.0021998500000000006
      1.301573e-04 3 -2 2 6 # 0.0021998500000000006
      1.214628e-04 3 -15 6 15 # 0.0020529
      7.597760e-05 3 -16 6 16 # 0.0012841333333333334
      7.597760e-05 3 -14 6 14 # 0.0012841333333333334
      7.597760e-05 3 -12 6 12 # 0.0012841333333333334
      5.380655e-05 3 -24 5 6100003 # 0.00090941
      3.763873e-05 3 -13 6 13 # 0.00063615
      3.763873e-05 3 -11 6 11 # 0.00063615
      1.622995e-05 3 6 6200001 6200001 # 0.00027431
      6.061010e-06 3 5 6100002 6200001 # 0.00010244000000000002
      1.529038e-06 3 5 25 6100002 # 2.5843e-05
      1.690208e-07 3 -6200001 6 25 # 2.8567e-06
      8.718767e-08 3 -6100003 6 6100003 # 1.4736e-06
      7.770920e-08 3 -6200001 6 6200001 # 1.3133999999999998e-06
      6.245018e-08 3 -6200001 6 23 # 1.0555e-06
      2.488186e-08 3 -6100002 6 6100002 # 4.2054e-07
      9.493847e-09 3 -6100002 6 24 # 1.6046e-07
      1.796944e-09 3 -6200001 5 6100002 # 3.0371e-08
      1.603233e-09 3 -6100002 5 6100003 # 2.7097e-08

DECAY 6000007 1.200000e+01 # 
DECAY 6000043 4.300000e+00 # 
DECAY 6000053 1.770588e+01 # 
      7.058671e-01 2 6 6100002 # 12.498
      1.344864e-01 3 -24 6 6100003 # 2.3812
      8.484186e-02 2 6 24 # 1.5022
      2.238691e-02 3 6 24 25 # 0.39638
      1.745578e-02 3 5 24 6100002 # 0.30907
      1.107372e-02 2 5 6100003 # 0.19607
      8.233986e-03 3 6 23 24 # 0.14579
      3.755080e-03 3 6 25 6100002 # 0.066487
      3.101907e-03 3 6 24 6200001 # 0.054922
      2.999116e-03 3 -5 6 6 # 0.053102
      2.059485e-03 3 5 24 24 # 0.036465
      1.995608e-03 3 6 23 6100002 # 0.035334
      6.179302e-04 3 5 23 6100003 # 0.010940999999999998
      3.671379e-04 3 -3 4 6 # 0.0065005
      3.671379e-04 3 -1 2 6 # 0.0065005
      1.240661e-04 3 -13 6 14 # 0.0021967
      1.240661e-04 3 -11 6 12 # 0.0021967
      1.237781e-04 3 -15 6 16 # 0.0021916
      9.763986e-06 3 5 6100002 6100002 # 0.00017288
      8.858637e-06 3 6 6100002 6200001 # 0.00015685
      1.670010e-07 3 5 6100003 6200001 # 2.9569e-06
      9.165315e-08 3 -6200001 6 6100002 # 1.6228e-06
      5.307275e-08 3 -6100002 6 6100003 # 9.397000000000001e-07
      3.215880e-08 3 5 25 6100003 # 5.694e-07
      2.460708e-08 3 -6200001 6 24 # 4.3569e-07
      4.861548e-12 3 -6200001 5 6100003 # 8.6078e-11

DECAY 6000083 1.779662e+01 # 
      7.256436e-01 2 6 6100003 # 12.914
      1.573389e-01 3 6 24 6100002 # 2.8001
      7.489064e-02 3 5 24 6100003 # 1.3328
      2.409391e-02 3 6 23 6100003 # 0.42879
      1.394254e-02 3 6 24 24 # 0.24813
      4.075662e-03 3 6 25 6100003 # 0.072533
      8.207178e-06 3 -6200001 6 6100003 # 0.00014606
      6.103969e-06 3 5 6100002 6100003 # 0.00010863
      4.929701e-07 3 6 6100003 6200001 # 8.7732e-06

DECAY 6100001 1.100000e+00 # 
DECAY 6100002 9.448224e-01 # 
      9.706586e-01 2 -5 6 # 0.9171
      2.196392e-02 3 -5 5 24 # 0.020752
      3.820718e-03 3 -5 6 23 # 0.0036099
      2.337900e-03 3 -6 6 24 # 0.0022089
      1.218853e-03 3 -5 6 25 # 0.0011516

DECAY 6100003 8.519400e-03 # 
      1.000000e+00 3 -5 6 24 # 0.0085194

DECAY 6200001 1.865878e+00 # 
      5.809061e-01 2 -5 5 # 1.0839
      3.978288e-01 2 -6 6 # 0.7423
      8.512882e-03 3 -24 -5 6 # 0.015884
      6.954903e-03 3 -6 5 24 # 0.012977
      3.703940e-03 3 -5 5 23 # 0.0069111
      1.124136e-03 3 -6 6 23 # 0.0020975
      9.682841e-04 3 -6 6 25 # 0.0018067
      9.317329e-07 3 -5 5 25 # 1.7385e-06

DECAY 9000002 2.495200e+00 # 
DECAY 9000003 2.085000e+00 # 
DECAY 9000004 2.085000e+00 #
</slha>
<MGPythiaCard>
<![CDATA[
!
! It is possible to run this card manually with:
!    
 unset PYTHIA8DATA
MG5_aMC_v3_5_1/HEPTools/MG5aMC_PY8_interface/MG5aMC_PY8_interface tag_1_pythia8.cmd
!
!
! Pythia8 cmd card automatically generated by MadGraph5_aMC@NLO
! For more information on the use of the MG5aMC / Pythia8 interface, visit
!    https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/LOPY8Merging
!
! ==================
! General parameters 
! ==================
!
Main:numberOfEvents      = -1
!
! -------------------------------------------------------------------
! Specify the HEPMC output of the Pythia8 shower. You can set it to:
!   hepmc       : MG5aMC will automatically place it the run_<i> directory
!   hepmc.gz    : Same as 'hepmc', but also will compress the output file.
!   hepmcremove : MG5aMC will automatically remove the file at the end of the run.
!                 (usefull when running with Delphes)
!   hepmc@<hepmc_path> :
!                 User defined path where the HEPMC file must written. It will
!                 therefore not be placed in the run_<i> directory. The
!                 specified path, if not absolute, will be relative to
!                 the Event/run_<i> directory of the process output.
!   /dev/null : to turn off the HEPMC output.
!   fifo      : to have MG5aMC setup the piping of the PY8 output to 
!               analysis tools such as MadAnalysis5.  
!   fifo@<fifo_path> :
!               Same as 'fifo', but selecting a custom path to create the
!               fifo pipe. (useful to select a mounted drive that supports 
!               fifo). Note that the fifo file extension *must* be '.hepmc.fifo'.
! -------------------------------------------------------------------
!
HEPMCoutput:file         = tag_1_pythia8_events.hepmc
!
! --------------------------------------------------------------------
! Parameters relevant only when performing MLM merging, which can be
! turned on by setting ickkw to '1' in the run_card and chosing a 
! positive value for the parameter xqcut.
! For details, see section 'Jet Matching' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! If equal to -1.0, MadGraph5_aMC@NLO will set it automatically based 
! on the parameter 'xqcut' of the run_card.dat 
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:qCut         = -1.0
! Use default kt-MLM to match parton level jets to those produced by the
! shower. But the other Shower-kt scheme is available too with this option.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:doShowerKt   = off
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:nJetMax      = -1
!
! --------------------------------------------------------------------
! Parameters relevant only when performing CKKW-L merging, which can
! be turned on by setting the parameter 'ptlund' *or* 'ktdurham' to
! a positive value. 
! For details, see section 'CKKW-L Merging' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! Central merging scale values you want to be used.
! If equal to -1.0, then MadGraph5_aMC@NLO will set this automatically
! based on the parameter 'ktdurham' of the run_card.dat
! The following parameter was forced to be commented out by MG5aMC.
! Merging:TMS              = -1.0
! This must be set manually, according to Pythia8 directives.
! An example of possible value is 'pp>LEPTONS,NEUTRINOS'
! Alternatively, from Pythia v8.223 onwards, the value 'guess' can be 
! used to instruct Pythia to guess the hard process. The guess would mean 
! that all particles apart from light partons will be considered as a part 
! of the hard process. This guess is prone to errors if the desired hard 
! process is complicated (i.e. contains light partons). The user should
! then be wary of suspicious error messages in the Pythia log file. 
! The following parameter was forced to be commented out by MG5aMC.
! Merging:Process          = <set_by_user>
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! Merging:nJetMax  		 = -1
!
! For all merging schemes, decide whehter you want the merging scale
! variation computed for only the central weights or all other 
! PDF and scale variation weights as well
SysCalc:fullCutVariation = off
!
! ==========================
! User customized parameters 
! ==========================
!
! By default, Pythia8 generates multi-parton interaction events. This is
! often irrelevant for phenomenology and very slow. You can turn this 
! feature off by uncommenting the line below if so desired.
!partonlevel:mpi = off
!
! Additional technical parameters set by MG5_aMC.
!
! Tell Pythia8 that an LHEF input is used.
Beams:frameType=4
! 1.0 corresponds to HEPMC weight given in [mb]. We choose here the [pb] normalization.
HEPMCoutput:scaling=1.0000000000e+09
! Be more forgiving with momentum mismatches.
Check:epTolErr=1.0000000000e-02
JetMatching:etaJetMax=1.0000000000e+03
! Specify one must read inputs from the MadGraph banner.
JetMatching:setMad=off
! 
!     ====================
!     Subrun definitions
!     ====================
!     
LHEFInputs:nSubruns=1
Main:subrun=0
!
!  Definition of subrun 0
!
Beams:LHEF=unweighted_events.lhe.gz
]]>
</MGPythiaCard>
<MGDelphesCard>
<![CDATA[
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter
  
  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
#  add InputArray PhotonEfficiency/photons photons
#  add InputArray ElectronEfficiency/electrons electrons
#  add InputArray MuonEfficiency/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}
]]>
</MGDelphesCard>
<MGGenerationInfo>
#  Number of Events        :       100000
#  Integrated weight (pb)  :       0.00031945502286496416
</MGGenerationInfo>
</header>
<init>
2212 2212 6.500000e+03 6.500000e+03 0 0 320500 320500 -4 225
2.105401e-07 3.486434e-09 3.989358e-04 100
1.517977e-07 2.763433e-09 3.989358e-04 101
1.776838e-06 2.086289e-08 3.989358e-04 102
2.899462e-08 4.631491e-10 3.989358e-04 103
1.812332e-08 3.243178e-10 3.989358e-04 104
2.567840e-08 4.603115e-10 3.989358e-04 105
1.002115e-08 3.750098e-10 3.989358e-04 106
4.090032e-08 1.393800e-09 3.989358e-04 107
6.571799e-08 1.310018e-09 3.989358e-04 108
4.754423e-08 1.239240e-09 3.989358e-04 109
2.271204e-07 5.110752e-09 3.989358e-04 10
8.778673e-09 1.809915e-10 3.989358e-04 110
5.518847e-09 1.345977e-10 3.989358e-04 111
5.068954e-09 1.877338e-10 3.989358e-04 112
5.036682e-08 1.723340e-09 3.989358e-04 113
1.077617e-07 2.793019e-09 3.989358e-04 114
8.163813e-08 2.304169e-09 3.989358e-04 115
9.386121e-07 1.310852e-08 3.989358e-04 116
1.526745e-08 5.025405e-10 3.989358e-04 117
9.411659e-09 1.996731e-10 3.989358e-04 118
1.360892e-08 3.264068e-10 3.989358e-04 119
1.202859e-07 4.182583e-09 3.989358e-04 11
9.820311e-09 3.131434e-10 3.989358e-04 120
2.224198e-08 8.688667e-10 3.989358e-04 121
3.311085e-08 1.475949e-09 3.989358e-04 122
2.412608e-08 1.048101e-09 3.989358e-04 123
4.631261e-09 1.222428e-10 3.989358e-04 124
2.845965e-09 1.969697e-10 3.989358e-04 125
2.626581e-09 1.877712e-10 3.989358e-04 126
2.619774e-08 7.110121e-10 3.989358e-04 127
4.547265e-07 1.004913e-08 3.989358e-04 128
3.184700e-07 6.483101e-09 3.989358e-04 129
3.990602e-09 1.181161e-10 3.989358e-04 12
3.843568e-06 4.407588e-08 3.989358e-04 130
6.321297e-08 1.592295e-09 3.989358e-04 131
3.665252e-08 8.374585e-10 3.989358e-04 132
5.444444e-08 1.144667e-09 3.989358e-04 133
3.993335e-08 9.764499e-10 3.989358e-04 134
2.090922e-08 7.790790e-10 3.989358e-04 135
1.333677e-07 3.209688e-09 3.989358e-04 136
9.792463e-08 3.368752e-09 3.989358e-04 137
1.886499e-08 5.156353e-10 3.989358e-04 138
1.196961e-08 3.489860e-10 3.989358e-04 139
1.355342e-09 1.063497e-10 3.989358e-04 13
1.100584e-08 7.194666e-10 3.989358e-04 140
1.095427e-07 3.436597e-09 3.989358e-04 141
7.108905e-07 1.234201e-08 3.989358e-04 142
5.053676e-07 1.121189e-08 3.989358e-04 143
6.061842e-06 4.837874e-08 3.989358e-04 144
1.007858e-07 2.591819e-09 3.989358e-04 145
6.059422e-08 8.903822e-10 3.989358e-04 146
8.836909e-08 1.579770e-09 3.989358e-04 147
6.584690e-08 2.020350e-09 3.989358e-04 148
3.327184e-08 1.088576e-09 3.989358e-04 149
1.247281e-09 2.327465e-10 3.989358e-04 14
1.454583e-07 4.508200e-09 3.989358e-04 150
1.690561e-07 4.691460e-09 3.989358e-04 151
3.176423e-08 1.117992e-09 3.989358e-04 152
1.906436e-08 4.982771e-10 3.989358e-04 153
1.757630e-08 6.144522e-10 3.989358e-04 154
1.765964e-07 5.193601e-09 3.989358e-04 155
4.968906e-07 9.877277e-09 3.989358e-04 156
3.892367e-07 8.701281e-09 3.989358e-04 157
4.475945e-06 3.909590e-08 3.989358e-04 158
7.130763e-08 1.957845e-09 3.989358e-04 159
1.318653e-07 2.151691e-09 3.989358e-04 15
4.336837e-08 7.351143e-10 3.989358e-04 160
6.319258e-08 1.127977e-09 3.989358e-04 161
4.927546e-08 1.187521e-09 3.989358e-04 162
2.354991e-08 8.665731e-10 3.989358e-04 163
1.026713e-07 4.251511e-09 3.989358e-04 164
1.596377e-07 6.112368e-09 3.989358e-04 165
2.161533e-08 1.065920e-09 3.989358e-04 166
1.417061e-08 5.731010e-10 3.989358e-04 167
1.319691e-08 4.928325e-10 3.989358e-04 168
1.347030e-07 3.695111e-09 3.989358e-04 169
1.660392e-06 1.607563e-08 3.989358e-04 16
9.438638e-08 1.702161e-09 3.989358e-04 170
6.944088e-08 1.699157e-09 3.989358e-04 171
7.965854e-07 1.397973e-08 3.989358e-04 172
1.339045e-08 2.189752e-10 3.989358e-04 173
8.110399e-09 1.217200e-10 3.989358e-04 174
1.145975e-08 1.893479e-10 3.989358e-04 175
8.995221e-09 1.844030e-10 3.989358e-04 176
4.525179e-09 1.265185e-10 3.989358e-04 177
1.798922e-08 5.798383e-10 3.989358e-04 178
2.834499e-08 5.493033e-10 3.989358e-04 179
1.961020e-05 1.020301e-07 3.989358e-04 17
2.196733e-08 5.602835e-10 3.989358e-04 180
2.476625e-09 9.501652e-11 3.989358e-04 181
2.474648e-09 8.071469e-11 3.989358e-04 182
2.426484e-08 5.572347e-10 3.989358e-04 183
5.945080e-08 1.767551e-09 3.989358e-04 184
4.470590e-08 1.576553e-09 3.989358e-04 185
5.330620e-07 2.016447e-08 3.989358e-04 186
8.328040e-09 1.811448e-10 3.989358e-04 187
4.938702e-09 2.985336e-10 3.989358e-04 188
7.437372e-09 2.027395e-10 3.989358e-04 189
3.146149e-07 6.482886e-09 3.989358e-04 18
5.642704e-09 1.618502e-10 3.989358e-04 190
2.859611e-09 9.795176e-11 3.989358e-04 191
1.149404e-08 3.250335e-10 3.989358e-04 192
1.816404e-08 4.818363e-10 3.989358e-04 193
1.358641e-08 3.781401e-10 3.989358e-04 194
2.539562e-09 6.263826e-11 3.989358e-04 195
1.050832e-09 1.002133e-10 3.989358e-04 196
1.235225e-08 9.176294e-10 3.989358e-04 197
6.024030e-08 2.020712e-09 3.989358e-04 198
4.065300e-08 1.361424e-09 3.989358e-04 199
1.932466e-07 3.240256e-09 3.989358e-04 19
2.325370e-06 2.111455e-08 3.989358e-04 1
5.124340e-07 7.865001e-09 3.989358e-04 200
8.087890e-09 3.160921e-10 3.989358e-04 201
5.008478e-09 3.185956e-10 3.989358e-04 202
7.145232e-09 5.696090e-10 3.989358e-04 203
5.345577e-09 1.929142e-10 3.989358e-04 204
2.781467e-09 1.024925e-10 3.989358e-04 205
1.181207e-08 5.814725e-10 3.989358e-04 206
1.703556e-08 5.520656e-10 3.989358e-04 207
1.280932e-08 5.262942e-10 3.989358e-04 208
2.476461e-09 1.036505e-10 3.989358e-04 209
2.810611e-07 4.428257e-09 3.989358e-04 20
1.474539e-09 1.260317e-10 3.989358e-04 210
1.346213e-08 7.925530e-10 3.989358e-04 211
5.413361e-07 1.087659e-08 3.989358e-04 212
4.068759e-07 8.733964e-09 3.989358e-04 213
4.709785e-06 6.070855e-08 3.989358e-04 214
7.502586e-08 1.521944e-09 3.989358e-04 215
4.556610e-08 2.351502e-09 3.989358e-04 216
6.266201e-08 3.132184e-09 3.989358e-04 217
5.075262e-08 1.305829e-09 3.989358e-04 218
2.687233e-08 7.684946e-10 3.989358e-04 219
2.052526e-07 5.786874e-09 3.989358e-04 21
1.085993e-07 2.806487e-09 3.989358e-04 220
1.702138e-07 3.802630e-09 3.989358e-04 221
1.266406e-07 3.865202e-09 3.989358e-04 222
2.333447e-08 1.260519e-09 3.989358e-04 223
1.354772e-08 5.802424e-10 3.989358e-04 224
1.394138e-08 1.332903e-09 3.989358e-04 225
1.100958e-07 3.139430e-09 3.989358e-04 22
4.462975e-07 1.297219e-08 3.989358e-04 23
6.928097e-07 1.182508e-08 3.989358e-04 24
5.195843e-07 1.151366e-08 3.989358e-04 25
9.436056e-08 1.823867e-09 3.989358e-04 26
6.597190e-08 2.019998e-09 3.989358e-04 27
5.757460e-08 3.860500e-09 3.989358e-04 28
5.636595e-07 1.187219e-08 3.989358e-04 29
1.199501e-06 2.176361e-08 3.989358e-04 2
1.663119e-06 2.872541e-08 3.989358e-04 30
1.417553e-05 6.405846e-08 3.989358e-04 31
2.284795e-07 3.408050e-09 3.989358e-04 32
1.368841e-07 2.119363e-09 3.989358e-04 33
2.031467e-07 3.026729e-09 3.989358e-04 34
1.477880e-07 2.979272e-09 3.989358e-04 35
8.121715e-08 2.254969e-09 3.989358e-04 36
3.180820e-07 7.636685e-09 3.989358e-04 37
5.370983e-07 9.570696e-09 3.989358e-04 38
3.811187e-07 8.073089e-09 3.989358e-04 39
1.667506e-04 2.783855e-07 3.989358e-04 3
6.769466e-08 1.628702e-09 3.989358e-04 40
4.261350e-08 1.353473e-09 3.989358e-04 41
4.309300e-08 1.642356e-09 3.989358e-04 42
4.037403e-07 8.450234e-09 3.989358e-04 43
1.956066e-05 9.777127e-08 3.989358e-04 44
1.402639e-05 8.609729e-08 3.989358e-04 45
2.717127e-06 2.123393e-08 3.989358e-04 46
1.649814e-06 3.423785e-08 3.989358e-04 47
2.374046e-06 2.135020e-08 3.989358e-04 48
1.757699e-06 2.892582e-08 3.989358e-04 49
4.408200e-08 9.371930e-10 3.989358e-04 4
9.502969e-07 1.089590e-08 3.989358e-04 50
3.887498e-06 3.826343e-08 3.989358e-04 51
6.084797e-06 4.944431e-08 3.989358e-04 52
4.436988e-06 4.509214e-08 3.989358e-04 53
8.280963e-07 1.515534e-08 3.989358e-04 54
5.106810e-07 1.891549e-08 3.989358e-04 55
5.101510e-07 5.936255e-09 3.989358e-04 56
4.656036e-06 3.793365e-08 3.989358e-04 57
3.265249e-07 4.790152e-09 3.989358e-04 58
2.284428e-07 3.226146e-09 3.989358e-04 59
1.623060e-08 2.572887e-10 3.989358e-04 5
2.702681e-06 1.890031e-08 3.989358e-04 60
2.648480e-08 3.707047e-10 3.989358e-04 61
3.851540e-08 5.071780e-10 3.989358e-04 62
2.945363e-08 4.664903e-10 3.989358e-04 63
1.531768e-08 3.220723e-10 3.989358e-04 64
6.269389e-08 1.397860e-09 3.989358e-04 65
1.018585e-07 1.968783e-09 3.989358e-04 66
7.402294e-08 1.667245e-09 3.989358e-04 67
1.346397e-08 3.677382e-10 3.989358e-04 68
8.684810e-09 1.869171e-10 3.989358e-04 69
3.313640e-08 3.099102e-09 3.989358e-04 6
7.759430e-09 4.143953e-10 3.989358e-04 70
7.502867e-08 1.412273e-09 3.989358e-04 71
1.897593e-07 3.059589e-09 3.989358e-04 72
1.383006e-07 2.006369e-09 3.989358e-04 73
1.592318e-06 2.442314e-08 3.989358e-04 74
2.661102e-08 3.540473e-10 3.989358e-04 75
1.965519e-08 9.514562e-10 3.989358e-04 76
1.776260e-08 3.255774e-10 3.989358e-04 77
8.888226e-09 1.967557e-10 3.989358e-04 78
3.778028e-08 1.112904e-09 3.989358e-04 79
1.884722e-08 6.082939e-10 3.989358e-04 7
5.905075e-08 9.194655e-10 3.989358e-04 80
4.459797e-08 9.582555e-10 3.989358e-04 81
7.899862e-09 2.318716e-10 3.989358e-04 82
4.664443e-09 1.540084e-10 3.989358e-04 83
4.736482e-09 1.888131e-10 3.989358e-04 84
4.258217e-08 3.437871e-09 3.989358e-04 85
2.814796e-07 5.707334e-09 3.989358e-04 86
1.977478e-07 3.421132e-09 3.989358e-04 87
2.404619e-06 2.181594e-08 3.989358e-04 88
3.882962e-08 5.316326e-10 3.989358e-04 89
4.967415e-09 2.527753e-10 3.989358e-04 8
2.208351e-08 8.061728e-10 3.989358e-04 90
2.588588e-08 5.865589e-10 3.989358e-04 91
1.367034e-08 3.015555e-10 3.989358e-04 92
5.700568e-08 1.079576e-09 3.989358e-04 93
8.626328e-08 1.427939e-09 3.989358e-04 94
6.569086e-08 1.981408e-09 3.989358e-04 95
1.175943e-08 2.670814e-10 3.989358e-04 96
7.414690e-09 1.054485e-09 3.989358e-04 97
6.738796e-09 4.265773e-10 3.989358e-04 98
6.276525e-08 6.337067e-09 3.989358e-04 99
9.035592e-08 6.029136e-09 3.989358e-04 9
<generator name='MadGraph5_aMC@NLO' version='3.5.1'>please cite 1405.0301 </generator>
</init>
</LesHouchesEvents>


==> anc/x53_MQ1700_MS1600_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                        MadGraph5_aMC@NLO                           *
#                                                                    *
#                           Going Beyond                             *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated:                                              *
#                                                                    *
# 1. software version                                                *
# 2. proc_card          : code generation info including model       *
# 3. param_card         : model primary parameters in the LH format  *
# 4. run_card           : running parameters (collider and cuts)     *
# 5. pythia_card        : present only if pythia has been run        *
# 6. pgs_card           : present only if pgs has been run           *
# 7. delphes_cards      : present only if delphes has been run       *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#3.5.1
</MGVersion>
<MG5ProcCard>
<![CDATA[
#************************************************************
#*                     MadGraph5_aMC@NLO                    *
#*                                                          *
#*                *                       *                 *
#*                  *        * *        *                   *
#*                    * * * * 5 * * * *                     *
#*                  *        * *        *                   *
#*                *                       *                 *
#*                                                          *
#*                                                          *
#*         VERSION 3.5.1                 2023-07-11         *
#*                                                          *
#*    The MadGraph5_aMC@NLO Development Team - Find us at   *
#*    https://server06.fynu.ucl.ac.be/projects/madgraph     *
#*                                                          *
#************************************************************
#*                                                          *
#*               Command File for MadGraph5_aMC@NLO         *
#*                                                          *
#*     run as ./bin/mg5_aMC  filename                       *
#*                                                          *
#************************************************************
set group_subprocesses Auto
set ignore_six_quark_processes False
set low_mem_multicore_nlo_generation False
set complex_mass_scheme False
set include_lepton_initiated_processes False
set gauge unitary
set loop_optimized_output True
set loop_color_flows False
set max_npoint_for_channel 0
set default_unset_couplings 99
set max_t_for_channel 99
set zerowidth_tchannel True
set nlo_mixed_expansion True
import model sm
define p = g u c d s u~ c~ d~ s~
define j = g u c d s u~ c~ d~ s~
define l+ = e+ mu+
define l- = e- mu-
define vl = ve vm vt
define vl~ = ve~ vm~ vt~
import model MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/Sim\
ulations_onlyx53/models/eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_M\
S1600_NLO_UFO-VLQ353_S012_4FNS
define lf = u d c s u~ d~ c~ s~ e+ e- mu+ mu- ta+ ta- ve vm vt ve~ vm~\
 vt~
define neutralbos = s0c s0c~ h z
define chargedbos = s+ w+ s- w-
define tt = t t~
define bb = b b~
define ww = w+ w-
define sspp = s++ s--
define allheavy = sspp tt neutralbos chargedbos
generate    p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > b\
~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t lf lf $ allheavy x83 \
x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ lf lf $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ lf lf $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ w- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ w- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > b\
~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ lf lf $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t lf lf $ allheavy x83 \
x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t lf lf $ allheavy x83 \
x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t lf lf $ allheavy x83 \
x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t lf lf $ allheavy x83 \
x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp \
tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t lf lf $ allheavy x83 \
x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp \
tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t lf lf $ allheavy x83 \
x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ tp\
 tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ lf lf $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g , \
t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g , \
t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ lf lf $ allheavy x83 x83~ tp \
tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp t\
p~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ lf lf $ allheavy x83 x83~ tp \
tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp t\
p~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ lf lf $ allheavy x83 x83~ tp tp~ / a g \
, t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
output MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/VLQ353_S0\
12_onlyx53/MGRuns/MQ1700_MS1600 -f -nojpeg
]]>
</MG5ProcCard>
<MGProcCard>
#*********************************************************************
#                        MadGraph/MadEvent                           *
#                   http://madgraph.hep.uiuc.edu                     *
#                                                                    *
#                          proc_card.dat                             *
#*********************************************************************
#                                                                    *
#            This Files is generated by MADGRAPH 5                   *
#                                                                    *
# WARNING: This Files is generated for MADEVENT (compatibility issue)*
#          This files is NOT a valid MG4 proc_card.dat               *
#          Running this in MG4 will NEVER reproduce the result of MG5*
#                                                                    *
#*********************************************************************
#*********************************************************************
# Process(es) requested : mg2 input                                  *
#*********************************************************************
# Begin PROCESS # This is TAG. Do not modify this line
p p > x53 x53~ , (x53 > b s++ / a g) , (x53~ > b~ s-- / a g)           #Process
# Be carefull the coupling are here in MG5 convention
QCD=2
QED=0
          
end_coup           # End the couplings input

done               # this tells MG there are no more procs
# End PROCESS  # This is TAG. Do not modify this line
#*********************************************************************
# Model information                                                  *
#*********************************************************************
# Begin MODEL  # This is TAG. Do not modify this line
eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS1600_NLO_UFO-VLQ353_S012_4FNS
# End   MODEL  # This is TAG. Do not modify this line
#*********************************************************************
# Start multiparticle definitions                                    *
#*********************************************************************
# Begin MULTIPARTICLES # This is TAG. Do not modify this line

# End  MULTIPARTICLES # This is TAG. Do not modify this line
</MGProcCard>
<MGRunCard>
<![CDATA[
#*********************************************************************
#                       MadGraph5_aMC@NLO                            *
#                                                                    *
#                     run_card.dat MadEvent                          *
#                                                                    *
#  This file is used to set the parameters of the run.               *
#                                                                    *
#  Some notation/conventions:                                        *
#                                                                    *
#   Lines starting with a '# ' are info or comments                  *
#                                                                    *
#   mind the format:   value    = variable     ! comment             *
#                                                                    *
#   To display more options, you can type the command:               *
#      update to_full                                                *
#*********************************************************************
#                                                                    
#*********************************************************************
# Tag name for the run (one word)                                    *
#*********************************************************************
  tag_1	= run_tag ! name of the run 
#*********************************************************************
# Number of events and rnd seed                                      *
# Warning: Do not generate more than 1M events in a single run       *
#*********************************************************************
  100000	= nevents ! Number of unweighted events requested 
 21 = iseed ! rnd seed (0=assigned automatically=default))
#*********************************************************************
# Collider type and energy                                           *
# lpp: 0=No PDF, 1=proton, -1=antiproton,                            *
#                2=elastic photon of proton/ion beam                 *
#             +/-3=PDF of electron/positron beam                     *
#             +/-4=PDF of muon/antimuon beam                         *
#*********************************************************************
  1	= lpp1 ! beam 1 type 
  1	= lpp2 ! beam 2 type
  6500.0	= ebeam1 ! beam 1 total energy in GeV
  6500.0	= ebeam2 ! beam 2 total energy in GeV
# To see polarised beam options: type "update beam_pol"

#*********************************************************************
# PDF CHOICE: this automatically fixes alpha_s and its evol.         *
# pdlabel: lhapdf=LHAPDF (installation needed) [1412.7420]           *
#          iww=Improved Weizsaecker-Williams Approx.[hep-ph/9310350] *
#          eva=Effective W/Z/A Approx.       [2111.02442]            *
#          edff=EDFF in gamma-UPC            [eq.(11) in 2207.03012] *
#          chff=ChFF in gamma-UPC            [eq.(13) in 2207.03012] *
#          none=No PDF, same as lhapdf with lppx=0                   *
#*********************************************************************
  lhapdf	= pdlabel ! PDF set 
  320500	= lhaid ! if pdlabel=lhapdf, this is the lhapdf number
# To see heavy ion options: type "update ion_pdf"
#*********************************************************************
# Renormalization and factorization scales                           *
#*********************************************************************
  False	= fixed_ren_scale ! if .true. use fixed ren scale
  False	= fixed_fac_scale ! if .true. use fixed fac scale
  91.188	= scale ! fixed ren scale
  91.188	= dsqrt_q2fact1 ! fixed fact scale for pdf1
  91.188	= dsqrt_q2fact2 ! fixed fact scale for pdf2
  -1	= dynamical_scale_choice ! Choose one of the preselected dynamical choices
  1.0	= scalefact ! scale factor for event-by-event scales

 
#*********************************************************************
# Type and output format
#*********************************************************************
  False	= gridpack !True = setting up the grid pack
  -1.0	= time_of_flight ! threshold (in mm) below which the invariant livetime is not written (-1 means not written)
  average	= event_norm ! average/sum. Normalization of the weight in the LHEF
# To see MLM/CKKW  merging options: type "update MLM" or "update CKKW"

#*********************************************************************
#
#*********************************************************************
# Phase-Space Optimization strategy (basic options)
#*********************************************************************
  0	= nhel ! using helicities importance sampling or not.
                             ! 0: sum over helicity, 1: importance sampling
  1	= sde_strategy ! default integration strategy (hep-ph/2021.00773)
                             ! 1 is old strategy (using amp square)
			     ! 2 is new strategy (using only the denominator)
# To see advanced option for Phase-Space optimization: type "update psoptim"			     
#*********************************************************************
# Customization (custom cuts/scale/bias/...)                         *
# list of files containing fortran function that overwrite default   *
#*********************************************************************
  	= custom_fcts ! List of files containing user hook function
#*******************************                                                 
# Parton level cuts definition *
#*******************************
  0.0	= dsqrt_shat ! minimal shat for full process
#                                                                    
#
#*********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma) ! Define on/off-shell for "$" and decay  
#*********************************************************************
  15.0	= bwcutoff ! (M+/-bwcutoff*Gamma)
 #*********************************************************************
 # Apply pt/E/eta/dr/mij/kt_durham cuts on decay products or not
 # (note that etmiss/ptll/ptheavy/ht/sorted cuts always apply)
 #*********************************************************************
  False	= cut_decays ! Cut decay products 
#*********************************************************************
# Standard Cuts                                                      *
#*********************************************************************
# Minimum and maximum pt's (for max, -1 means no cut)                *
#*********************************************************************
  20.0	= ptj ! minimum pt for the jets 
  0.0	= ptb ! minimum pt for the b 
  10.0	= ptl ! minimum pt for the charged leptons 
  0.0	= misset ! minimum missing Et (sum of neutrino's momenta)
  -1.0	= ptjmax ! maximum pt for the jets
  -1.0	= ptbmax ! maximum pt for the b
  -1.0	= ptlmax ! maximum pt for the charged leptons
  -1.0	= missetmax ! maximum missing Et (sum of neutrino's momenta)
  {}	= pt_min_pdg ! pt cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50}) 
#
# For display option for energy cut in the partonic center of mass frame type 'update ecut'
#
#*********************************************************************
# Maximum and minimum absolute rapidity (for max, -1 means no cut)   *
#*********************************************************************
  5.0	= etaj ! max rap for the jets 
  -1.0	= etab ! max rap for the b
  2.5	= etal ! max rap for the charged leptons 
  0.0	= etabmin ! min rap for the b
  0.0	= etalmin ! main rap for the charged leptons
  {}	= eta_min_pdg ! rap cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= eta_max_pdg ! rap cut for other particles (syntax e.g. {6: 2.5, 23: 5})
#*********************************************************************
# Minimum and maximum DeltaR distance                                *
#*********************************************************************
  0.4	= drjj ! min distance between jets 
  0.0	= drbb ! min distance between b's 
  0.4	= drll ! min distance between leptons 
  0.0	= drbj ! min distance between b and jet 
  0.4	= drjl ! min distance between jet and lepton 
  0.0	= drbl ! min distance between b and lepton 
  -1.0	= drjjmax ! max distance between jets
  -1.0	= drbbmax ! max distance between b's
  -1.0	= drllmax ! max distance between leptons
  -1.0	= drbjmax ! max distance between b and jet
  -1.0	= drjlmax ! max distance between jet and lepton
  -1.0	= drblmax ! max distance between b and lepton
#*********************************************************************
# Minimum and maximum invariant mass for pairs                       *
#*********************************************************************
  0.0	= mmjj ! min invariant mass of a jet pair 
  0.0	= mmbb ! min invariant mass of a b pair 
  0.0	= mmll ! min invariant mass of l+l- (same flavour) lepton pair
  -1.0	= mmjjmax ! max invariant mass of a jet pair
  -1.0	= mmbbmax ! max invariant mass of a b pair
  -1.0	= mmllmax ! max invariant mass of l+l- (same flavour) lepton pair
  {}	= mxx_min_pdg ! min invariant mass of a pair of particles X/X~ (e.g. {6:250})
  {'default': False}	= mxx_only_part_antipart ! if True the invariant mass is applied only 
                       ! to pairs of particle/antiparticle and not to pairs of the same pdg codes.  
 #*********************************************************************
 # Minimum and maximum invariant mass for all letpons                 *
 #*********************************************************************
  0.0	= mmnl ! min invariant mass for all letpons (l+- and vl) 
  -1.0	= mmnlmax ! max invariant mass for all letpons (l+- and vl) 
 #*********************************************************************
 # Minimum and maximum pt for 4-momenta sum of leptons / neutrino     *
 #  for pair of lepton includes only same flavor, opposite charge
 #*********************************************************************
  0.0	= ptllmin ! Minimum pt for 4-momenta sum of leptons(l and vl)
  -1.0	= ptllmax ! Maximum pt for 4-momenta sum of leptons(l and vl)
#*********************************************************************
# Inclusive cuts                                                     *
#*********************************************************************
  0.0	= ptheavy ! minimum pt for at least one heavy final state
  0.0	= xptj ! minimum pt for at least one jet  
  0.0	= xptb ! minimum pt for at least one b 
  0.0	= xptl ! minimum pt for at least one charged lepton 
 #*********************************************************************
 # Control the pt's of the jets sorted by pt                          *
 #*********************************************************************
  0.0	= ptj1min ! minimum pt for the leading jet in pt
  0.0	= ptj2min ! minimum pt for the second jet in pt
  0.0	= ptj3min ! minimum pt for the third jet in pt
  0.0	= ptj4min ! minimum pt for the fourth jet in pt
  -1.0	= ptj1max ! maximum pt for the leading jet in pt 
  -1.0	= ptj2max ! maximum pt for the second jet in pt
  -1.0	= ptj3max ! maximum pt for the third jet in pt
  -1.0	= ptj4max ! maximum pt for the fourth jet in pt
  0	= cutuse ! reject event if fails any (0) / all (1) jet pt cuts
 #*********************************************************************
 # Control the pt's of leptons sorted by pt                           *
 #*********************************************************************
  0.0	= ptl1min ! minimum pt for the leading lepton in pt
  0.0	= ptl2min ! minimum pt for the second lepton in pt
  -1.0	= ptl1max ! maximum pt for the leading lepton in pt 
  -1.0	= ptl2max ! maximum pt for the second lepton in pt
 #*********************************************************************
 # Control the Ht(k)=Sum of k leading jets                            *
 #*********************************************************************
  0.0	= htjmin ! minimum jet HT=Sum(jet pt)
  -1.0	= htjmax ! maximum jet HT=Sum(jet pt)
  0.0	= ihtmin !inclusive Ht for all partons (including b)
  -1.0	= ihtmax !inclusive Ht for all partons (including b)
  0.0	= ht2min ! minimum Ht for the two leading jets
  0.0	= ht3min ! minimum Ht for the three leading jets
  0.0	= ht4min ! minimum Ht for the four leading jets
  -1.0	= ht2max ! maximum Ht for the two leading jets
  -1.0	= ht3max ! maximum Ht for the three leading jets
  -1.0	= ht4max ! maximum Ht for the four leading jets
 #*********************************************************************
 # WBF cuts                                                           *
 #*********************************************************************
  0.0	= xetamin ! minimum rapidity for two jets in the WBF case  
  0.0	= deltaeta ! minimum rapidity for two jets in the WBF case 
#*********************************************************************
# maximal pdg code for quark to be considered as a light jet         *
# (otherwise b cuts are applied)                                     *
#*********************************************************************
  4	= maxjetflavor ! Maximum jet pdg code
#*********************************************************************
#
#*********************************************************************
# Store info for systematics studies                                 *
# WARNING: Do not use for interference type of computation           *
#*********************************************************************
  True	= use_syst ! Enable systematics studies
#
  systematics	= systematics_program ! none, systematics [python], SysCalc [depreceted, C++]
  ['--mur=0.5,1,2', '--muf=0.5,1,2', '--pdf=errorset']	= systematics_arguments ! see: https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/Systematics#Systematicspythonmodule
]]>
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR KAWSS
###################################
BLOCK KAWSS # 
      3 3.000000e+00 # kaws11s12
###################################
## INFORMATION FOR KAZSS
###################################
BLOCK KAZSS # 
      1 -4.600000e-01 # kazss11
      2 2.160000e+00 # kazss12
###################################
## INFORMATION FOR KS10CDR
###################################
BLOCK KS10CDR # 
      3 3 1.740000e-01 # ks10cdr3x3
###################################
## INFORMATION FOR KS10CQQR
###################################
BLOCK KS10CQQR # 
      3 -2.200000e-02 # ks10cttr
###################################
## INFORMATION FOR KS10CTL
###################################
BLOCK KS10CTL # 
      3 -1.740000e-01 # ks10ctl3
###################################
## INFORMATION FOR KS10CUL
###################################
BLOCK KS10CUL # 
      3 3 1.740000e-01 # ks10cul3x3
###################################
## INFORMATION FOR KS11QQL
###################################
BLOCK KS11QQL # 
      3 3 -1.230000e-01 # ks11qql3x3
###################################
## INFORMATION FOR KS11QQR
###################################
BLOCK KS11QQR # 
      3 3 1.230000e-01 # ks11qqr3x3
###################################
## INFORMATION FOR KS11TDL
###################################
BLOCK KS11TDL # 
      3 1.230000e-01 # ks11tdl3
###################################
## INFORMATION FOR KS11X53T
###################################
BLOCK KS11X53T # 
      2 -2.200000e-02 # ks11x53tr
###################################
## INFORMATION FOR KS11X53UL
###################################
BLOCK KS11X53UL # 
      3 -8.700000e-02 # ks11x53ul3
###################################
## INFORMATION FOR KS12QQ
###################################
BLOCK KS12QQ # 
      2 -2.200000e-02 # ks12x83tr
###################################
## INFORMATION FOR KS12X53DL
###################################
BLOCK KS12X53DL # 
      3 1.230000e-01 # ks12x53dl3
###################################
## INFORMATION FOR KTLH
###################################
BLOCK KTLH # 
      3 1.500000e-02 # ktlh3
###################################
## INFORMATION FOR KTRH
###################################
BLOCK KTRH # 
      3 2.460000e-01 # ktrh3
###################################
## INFORMATION FOR KTRZ
###################################
BLOCK KTRZ # 
      3 -4.300000e-02 # ktrz3
###################################
## INFORMATION FOR KWPWMSS
###################################
BLOCK KWPWMSS # 
      3 2.000000e+00 # kwpwmss11
###################################
## INFORMATION FOR KWQQ
###################################
BLOCK KWQQ # 
      1 1.414000e+00 # set of param :1*kwx83x53l, 1*kwx83x53r, 1*kwx53tl, 1*kwx53tr
###################################
## INFORMATION FOR KWZSS
###################################
BLOCK KWZSS # 
      2 -1.230000e+00 # kwzs10cs11
      3 3.100000e-01 # kwzs11s12
###################################
## INFORMATION FOR KX53RW
###################################
BLOCK KX53RW # 
      3 3.100000e-02 # kx53r3
###################################
## INFORMATION FOR KZQQ
###################################
BLOCK KZQQ # 
      1 7.730000e-01 # set of param :1*kzx83x83l, 1*kzx83x83r
      3 -7.670000e-01 # set of param :1*kzx53x53l, 1*kzx53x53r
      5 -2.307000e+00 # set of param :1*kzttl, 1*kzttr
###################################
## INFORMATION FOR KZSS
###################################
BLOCK KZSS # 
      1 -1.000000e+00 # kzs10cs10c
      2 -2.300000e-01 # kzs11s11
      3 5.400000e-01 # kzs12s12
###################################
## INFORMATION FOR KZZSS
###################################
BLOCK KZZSS # 
      3 5.300000e-02 # kzzss11
      4 2.910000e-01 # kzzss12
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      5 4.700000e+00 # mb
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      25 1.250000e+02 # mh
      6000007 4.000000e+03 # set of param :1*mbp, 1*my43, 1*ms10
      6000083 1.700000e+03 # set of param :1*mx83, 1*mx53, 1*mtp
      6200001 1.600000e+03 # set of param :1*ms10c, 1*ms11, 1*ms12
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (aew*cmath.pi*mz__exp__2)/(gf*sqrt__2)))
      9000002 9.118760e+01 # ghz : mz
      9000003 7.982436e+01 # ghwp : mw
      9000004 7.982436e+01 # ghwm : mw
      6000053 1.700000e+03 # x53 : mx83
      6000006 1.700000e+03 # tp : mx83
      6000043 4.000000e+03 # y43 : mbp
      6100001 4.000000e+03 # s0 : mbp
      6100002 1.600000e+03 # s+ : ms10c
      6100003 1.600000e+03 # s++ : ms10c
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.126177e-01 # as (note that parameter not used if you use a pdf set)
###################################
## INFORMATION FOR YUKAWA
###################################
BLOCK YUKAWA # 
      5 4.700000e+00 # ymb
      6 1.720000e+02 # ymt
      15 1.777000e+00 # ymtau
###################################
## INFORMATION FOR QNUMBERS 9000001
###################################
BLOCK QNUMBERS 9000001 #   gha
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000002
###################################
BLOCK QNUMBERS 9000002 #   ghz
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000003
###################################
BLOCK QNUMBERS 9000003 #   ghwp
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000004
###################################
BLOCK QNUMBERS 9000004 #   ghwm
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 82
###################################
BLOCK QNUMBERS 82 #   ghg
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000083
###################################
BLOCK QNUMBERS 6000083 #   x83
      1 8 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000053
###################################
BLOCK QNUMBERS 6000053 #   x53
      1 5 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000006
###################################
BLOCK QNUMBERS 6000006 #   tp
      1 2 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000007
###################################
BLOCK QNUMBERS 6000007 #   bp
      1 -1 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000043
###################################
BLOCK QNUMBERS 6000043 #   y43
      1 -4 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100001
###################################
BLOCK QNUMBERS 6100001 #   s0
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6200001
###################################
BLOCK QNUMBERS 6200001 #   s0c
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100002
###################################
BLOCK QNUMBERS 6100002 #   s+
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100003
###################################
BLOCK QNUMBERS 6100003 #   s++
      1 6 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR DECAY
###################################
DECAY 1 0.000000e+00 # 
DECAY 2 0.000000e+00 # 
DECAY 3 0.000000e+00 # 
DECAY 4 0.000000e+00 # 
DECAY 5 0.000000e+00 # 
DECAY 6 1.466900e+00 # 
      1.000000e+00 2 5 24 # 1.4669

DECAY 11 0.000000e+00 # 
DECAY 12 0.000000e+00 # 
DECAY 13 0.000000e+00 # 
DECAY 14 0.000000e+00 # 
DECAY 15 0.000000e+00 # 
DECAY 16 0.000000e+00 # 
DECAY 21 0.000000e+00 # 
DECAY 22 0.000000e+00 # 
DECAY 23 2.495200e+00 # 
DECAY 24 2.085000e+00 # 
DECAY 25 4.070000e-03 # 
DECAY 6000006 3.505848e+00 # 
      4.122255e-01 2 6 23 # 1.4452
      2.968468e-01 2 6 25 # 1.0407
      1.203617e-01 3 6 23 25 # 0.42197
      6.969497e-02 3 6 23 23 # 0.24434
      4.130527e-02 3 -24 6 24 # 0.14481
      1.833479e-02 3 -6 6 6 # 0.064279
      1.071581e-02 3 -5 5 6 # 0.037568
      1.052384e-02 3 5 23 24 # 0.036895
      1.015132e-02 3 5 24 25 # 0.035589
      3.981918e-03 3 6 25 25 # 0.01396
      9.504975e-04 2 5 6100002 # 0.0033323
      8.024163e-04 3 -3 3 6 # 0.00281315
      8.024163e-04 3 -1 1 6 # 0.00281315
      6.274801e-04 3 -4 4 6 # 0.00219985
      6.274801e-04 3 -2 2 6 # 0.00219985
      5.855644e-04 3 -15 6 15 # 0.0020529
      3.662832e-04 3 -16 6 16 # 0.0012841333333333334
      3.662832e-04 3 -14 6 14 # 0.0012841333333333334
      3.662832e-04 3 -12 6 12 # 0.0012841333333333334
      1.814539e-04 3 -13 6 13 # 0.00063615
      1.814539e-04 3 -11 6 11 # 0.00063615
      4.066919e-07 3 5 24 6200001 # 1.4258e-06
      1.338164e-10 3 5 23 6100002 # 4.6914e-10
      2.100433e-11 3 -24 5 6100003 # 7.3638e-11

DECAY 6000007 1.200000e+01 # 
DECAY 6000043 4.300000e+00 # 
DECAY 6000053 2.160424e+00 # 
      6.953265e-01 2 6 24 # 1.5022
      1.834733e-01 3 6 24 25 # 0.39638
      6.748213e-02 3 6 23 24 # 0.14579
      2.623050e-02 3 -5 6 6 # 0.056669
      1.687863e-02 3 5 24 24 # 0.036465
      3.008900e-03 3 -3 4 6 # 0.0065005
      3.008900e-03 3 -1 2 6 # 0.0065005
      1.542429e-03 2 5 6100003 # 0.0033323
      1.016791e-03 3 -13 6 14 # 0.0021967
      1.016791e-03 3 -11 6 12 # 0.0021967
      1.014431e-03 3 -15 6 16 # 0.0021916
      7.535095e-07 3 5 24 6100002 # 1.6279e-06
      2.683825e-10 3 5 23 6100003 # 5.7982e-10

DECAY 6000083 2.481306e-01 # 
      9.999978e-01 3 6 24 24 # 0.24813
      2.227174e-06 3 5 24 6100003 # 5.5263e-07

DECAY 6100001 1.100000e+00 # 
DECAY 6100002 3.303023e+00 # 
      8.552166e-01 2 -5 6 # 2.8248
      6.171316e-02 3 -5 5 24 # 0.20384
      4.242477e-02 3 -6 6 24 # 0.14013
      3.659375e-02 3 -5 6 23 # 0.12087
      4.051743e-03 3 -5 6 25 # 0.013383000000000003

DECAY 6100003 4.147100e-01 # 
      1.000000e+00 3 -5 6 24 # 0.41471

DECAY 6200001 6.193069e+00 # 
      4.668122e-01 2 -5 5 # 2.891
      4.453850e-01 2 -6 6 # 2.7583
      2.532509e-02 3 -24 -5 6 # 0.15684
      2.394451e-02 3 -5 5 23 # 0.14829
      2.305319e-02 3 -6 6 23 # 0.14277
      1.175556e-02 3 -6 5 24 # 0.072803
      3.722064e-03 3 -6 6 25 # 0.023051
      2.395904e-06 3 -5 5 25 # 1.4838e-05

DECAY 9000002 2.495200e+00 # 
DECAY 9000003 2.085000e+00 # 
DECAY 9000004 2.085000e+00 #
</slha>
<MGPythiaCard>
<![CDATA[
!
! It is possible to run this card manually with:
!    
 unset PYTHIA8DATA
MG5_aMC_v3_5_1/HEPTools/MG5aMC_PY8_interface/MG5aMC_PY8_interface tag_1_pythia8.cmd
!
!
! Pythia8 cmd card automatically generated by MadGraph5_aMC@NLO
! For more information on the use of the MG5aMC / Pythia8 interface, visit
!    https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/LOPY8Merging
!
! ==================
! General parameters 
! ==================
!
Main:numberOfEvents      = -1
!
! -------------------------------------------------------------------
! Specify the HEPMC output of the Pythia8 shower. You can set it to:
!   hepmc       : MG5aMC will automatically place it the run_<i> directory
!   hepmc.gz    : Same as 'hepmc', but also will compress the output file.
!   hepmcremove : MG5aMC will automatically remove the file at the end of the run.
!                 (usefull when running with Delphes)
!   hepmc@<hepmc_path> :
!                 User defined path where the HEPMC file must written. It will
!                 therefore not be placed in the run_<i> directory. The
!                 specified path, if not absolute, will be relative to
!                 the Event/run_<i> directory of the process output.
!   /dev/null : to turn off the HEPMC output.
!   fifo      : to have MG5aMC setup the piping of the PY8 output to 
!               analysis tools such as MadAnalysis5.  
!   fifo@<fifo_path> :
!               Same as 'fifo', but selecting a custom path to create the
!               fifo pipe. (useful to select a mounted drive that supports 
!               fifo). Note that the fifo file extension *must* be '.hepmc.fifo'.
! -------------------------------------------------------------------
!
HEPMCoutput:file         = tag_1_pythia8_events.hepmc
!
! --------------------------------------------------------------------
! Parameters relevant only when performing MLM merging, which can be
! turned on by setting ickkw to '1' in the run_card and chosing a 
! positive value for the parameter xqcut.
! For details, see section 'Jet Matching' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! If equal to -1.0, MadGraph5_aMC@NLO will set it automatically based 
! on the parameter 'xqcut' of the run_card.dat 
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:qCut         = -1.0
! Use default kt-MLM to match parton level jets to those produced by the
! shower. But the other Shower-kt scheme is available too with this option.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:doShowerKt   = off
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:nJetMax      = -1
!
! --------------------------------------------------------------------
! Parameters relevant only when performing CKKW-L merging, which can
! be turned on by setting the parameter 'ptlund' *or* 'ktdurham' to
! a positive value. 
! For details, see section 'CKKW-L Merging' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! Central merging scale values you want to be used.
! If equal to -1.0, then MadGraph5_aMC@NLO will set this automatically
! based on the parameter 'ktdurham' of the run_card.dat
! The following parameter was forced to be commented out by MG5aMC.
! Merging:TMS              = -1.0
! This must be set manually, according to Pythia8 directives.
! An example of possible value is 'pp>LEPTONS,NEUTRINOS'
! Alternatively, from Pythia v8.223 onwards, the value 'guess' can be 
! used to instruct Pythia to guess the hard process. The guess would mean 
! that all particles apart from light partons will be considered as a part 
! of the hard process. This guess is prone to errors if the desired hard 
! process is complicated (i.e. contains light partons). The user should
! then be wary of suspicious error messages in the Pythia log file. 
! The following parameter was forced to be commented out by MG5aMC.
! Merging:Process          = <set_by_user>
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! Merging:nJetMax  		 = -1
!
! For all merging schemes, decide whehter you want the merging scale
! variation computed for only the central weights or all other 
! PDF and scale variation weights as well
SysCalc:fullCutVariation = off
!
! ==========================
! User customized parameters 
! ==========================
!
! By default, Pythia8 generates multi-parton interaction events. This is
! often irrelevant for phenomenology and very slow. You can turn this 
! feature off by uncommenting the line below if so desired.
!partonlevel:mpi = off
!
! Additional technical parameters set by MG5_aMC.
!
! Tell Pythia8 that an LHEF input is used.
Beams:frameType=4
! 1.0 corresponds to HEPMC weight given in [mb]. We choose here the [pb] normalization.
HEPMCoutput:scaling=1.0000000000e+09
! Be more forgiving with momentum mismatches.
Check:epTolErr=1.0000000000e-02
JetMatching:etaJetMax=1.0000000000e+03
! Specify one must read inputs from the MadGraph banner.
JetMatching:setMad=off
! 
!     ====================
!     Subrun definitions
!     ====================
!     
LHEFInputs:nSubruns=1
Main:subrun=0
!
!  Definition of subrun 0
!
Beams:LHEF=unweighted_events.lhe.gz
]]>
</MGPythiaCard>
<MGDelphesCard>
<![CDATA[
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter
  
  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
#  add InputArray PhotonEfficiency/photons photons
#  add InputArray ElectronEfficiency/electrons electrons
#  add InputArray MuonEfficiency/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}
]]>
</MGDelphesCard>
<MGGenerationInfo>
#  Number of Events        :       100000
#  Integrated weight (pb)  :       0.0003187745330812001
</MGGenerationInfo>
</header>
<init>
2212 2212 6.500000e+03 6.500000e+03 0 0 320500 320500 -4 49
1.359221e-08 1.861990e-10 3.975853e-04 10
3.488781e-08 4.698126e-10 3.975853e-04 11
9.240724e-08 1.518963e-09 3.975853e-04 12
8.777210e-09 1.904088e-10 3.975853e-04 13
3.404752e-07 7.469788e-09 3.975853e-04 14
2.010823e-06 2.938592e-08 3.975853e-04 15
6.082203e-06 4.341033e-08 3.975853e-04 16
1.502695e-05 7.308256e-08 3.975853e-04 17
4.077483e-05 1.600057e-07 3.975853e-04 18
3.872520e-06 3.596517e-08 3.975853e-04 19
7.703360e-10 1.020997e-11 3.975853e-04 1
4.466241e-09 6.447296e-11 3.975853e-04 20
1.983565e-06 2.981959e-08 3.975853e-04 21
7.985443e-08 1.180125e-09 3.975853e-04 22
2.036189e-07 3.271083e-09 3.975853e-04 23
5.320946e-07 8.584684e-09 3.975853e-04 24
4.727272e-08 2.053758e-09 3.975853e-04 25
1.386190e-08 1.913367e-10 3.975853e-04 26
6.099306e-06 4.164173e-08 3.975853e-04 27
7.733316e-08 1.043962e-09 3.975853e-04 28
5.868349e-07 8.622190e-09 3.975853e-04 29
1.519848e-04 2.487922e-07 3.975853e-04 2
1.641421e-06 1.902331e-08 3.975853e-04 30
1.553452e-07 3.369532e-09 3.975853e-04 31
3.448540e-08 4.824092e-10 3.975853e-04 32
1.506329e-05 7.111673e-08 3.975853e-04 33
1.959631e-07 2.551104e-09 3.975853e-04 34
6.145584e-07 1.052596e-08 3.975853e-04 35
4.028373e-06 3.390401e-08 3.975853e-04 36
3.688224e-07 7.967957e-09 3.975853e-04 37
8.914316e-08 1.421580e-09 3.975853e-04 38
4.075252e-05 1.484007e-07 3.975853e-04 39
2.520703e-08 1.270929e-09 3.975853e-04 3
5.439680e-07 9.014766e-09 3.975853e-04 40
1.608131e-06 1.715989e-08 3.975853e-04 41
4.088024e-06 3.092189e-08 3.975853e-04 42
1.048858e-06 1.215821e-08 3.975853e-04 43
8.620960e-09 1.843998e-10 3.975853e-04 44
3.910990e-06 3.943987e-08 3.975853e-04 45
4.803262e-08 6.111832e-09 3.975853e-04 46
1.616090e-07 3.562747e-09 3.975853e-04 47
3.743864e-07 1.129773e-08 3.975853e-04 48
9.951755e-07 2.295652e-08 3.975853e-04 49
2.354157e-07 3.172201e-09 3.975853e-04 4
1.484348e-06 2.322162e-08 3.975853e-04 5
1.099417e-05 7.066985e-08 3.975853e-04 6
9.588110e-08 3.988625e-09 3.975853e-04 7
3.321404e-07 4.791635e-09 3.975853e-04 8
4.404846e-09 6.051264e-11 3.975853e-04 9
<generator name='MadGraph5_aMC@NLO' version='3.5.1'>please cite 1405.0301 </generator>
</init>
</LesHouchesEvents>


==> anc/x53_MQ1700_MS600_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                        MadGraph5_aMC@NLO                           *
#                                                                    *
#                           Going Beyond                             *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated:                                              *
#                                                                    *
# 1. software version                                                *
# 2. proc_card          : code generation info including model       *
# 3. param_card         : model primary parameters in the LH format  *
# 4. run_card           : running parameters (collider and cuts)     *
# 5. pythia_card        : present only if pythia has been run        *
# 6. pgs_card           : present only if pgs has been run           *
# 7. delphes_cards      : present only if delphes has been run       *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#3.5.1
</MGVersion>
<MG5ProcCard>
<![CDATA[
#************************************************************
#*                     MadGraph5_aMC@NLO                    *
#*                                                          *
#*                *                       *                 *
#*                  *        * *        *                   *
#*                    * * * * 5 * * * *                     *
#*                  *        * *        *                   *
#*                *                       *                 *
#*                                                          *
#*                                                          *
#*         VERSION 3.5.1                 2023-07-11         *
#*                                                          *
#*    The MadGraph5_aMC@NLO Development Team - Find us at   *
#*    https://server06.fynu.ucl.ac.be/projects/madgraph     *
#*                                                          *
#************************************************************
#*                                                          *
#*               Command File for MadGraph5_aMC@NLO         *
#*                                                          *
#*     run as ./bin/mg5_aMC  filename                       *
#*                                                          *
#************************************************************
set group_subprocesses Auto
set ignore_six_quark_processes False
set low_mem_multicore_nlo_generation False
set complex_mass_scheme False
set include_lepton_initiated_processes False
set gauge unitary
set loop_optimized_output True
set loop_color_flows False
set max_npoint_for_channel 0
set default_unset_couplings 99
set max_t_for_channel 99
set zerowidth_tchannel True
set nlo_mixed_expansion True
import model sm
define p = g u c d s u~ c~ d~ s~
define j = g u c d s u~ c~ d~ s~
define l+ = e+ mu+
define l- = e- mu-
define vl = ve vm vt
define vl~ = ve~ vm~ vt~
import model MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/Sim\
ulations_onlyx53/models/eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_M\
S600_NLO_UFO-VLQ353_S012_4FNS
define lf = u d c s u~ d~ c~ s~ e+ e- mu+ mu- ta+ ta- ve vm vt ve~ vm~\
 vt~
define neutralbos = s0c s0c~ h z
define chargedbos = s+ w+ s- w-
define tt = t t~
define bb = b b~
define ww = w+ w-
define sspp = s++ s--
define allheavy = sspp tt neutralbos chargedbos
generate    p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > b\
~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s-- w+ $ allheavy x83 x83~ \
tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- s0c~ $ allheavy x83 x83~\
 tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ w- s- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ s-- w+ $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ w- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ w- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ w- s0c~ $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ s- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > t\
~ s- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > b\
~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b s++ / a g), (x53~ > b\
~ w- s- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ w- s0c~ $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ s- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > t~ s- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ / a g , t > w+ b),\
 (x53~ > b~ w- s- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ w- s0c~ $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ s- z $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > t~ s- h $ allheavy x83 x83~ tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ / a g , t > w+ b),\
 (x53~ > b~ w- s- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp tp~ / a g \
, t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g , \
t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g , \
t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ w- s0c~ $ allheavy x83 x83~ tp tp~ / a g\
 , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ s- z $ allheavy x83 x83~ tp tp~ / a g , \
t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > t~ s- h $ allheavy x83 x83~ tp tp~ / a g , \
t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t b~ t $ allheavy x83 x\
83~ tp tp~ / a g), (x53~ > b~ w- s- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp\
 tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- s0c~ $ allheavy x83 x83~\
 tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- z $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- h $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ t\
p tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s++ w- $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- s- $ allheavy x83 x83~ t\
p tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp t\
p~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- s0c~ $ allheavy x83 x83~ t\
p tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- s- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp t\
p~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- s0c~ $ allheavy x83 x83~ t\
p tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- s- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp\
 tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s-- w+ $ allheavy x83 x83~ \
tp tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- z $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- h $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ t\
p tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t w+ s0c $ allheavy x83\
 x83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- s- $ allheavy x83 x83~ t\
p tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp t\
p~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- s0c~ $ allheavy x83 x83~ t\
p tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ z $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- s- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ b t~ $ allheavy x83 x83~ tp t\
p~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- h $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ w- s0c~ $ allheavy x83 x83~ t\
p tp~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > t~ s- z $ allheavy x83 x83~ tp t\
p~ / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- w- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > t s+ h $ allheavy x83 x\
83~ tp tp~ / a g , t > w+ b), (x53~ > b~ w- s- $ allheavy x83 x83~ tp \
tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp tp~ / a g\
 , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- s0c~ $ allheavy x83 x83~ tp tp~ / a \
g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s- z $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s- h $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ w+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ w- s- $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ s-- / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s- / a g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ b t~ $ allheavy x83 x83~ tp tp~ / a g)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s-- w+ $ allheavy x83 x83~ tp tp~ / a g\
 , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- z $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- h $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ w- s0c~ $ allheavy x83 x83~ tp tp~ / a \
g , t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s- z $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > t~ s- h $ allheavy x83 x83~ tp tp~ / a g ,\
 t~ > w- b~)
add process p p > x53 x53~ QCD=2 QED=0, (x53 > b w+ s+ $ allheavy x83 \
x83~ tp tp~ / a g), (x53~ > b~ w- w- $ allheavy x83 x83~ tp tp~ / a g)
output MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/VLQ353_S0\
12_onlyx53/MGRuns/MQ1700_MS600 -f -nojpeg
]]>
</MG5ProcCard>
<MGProcCard>
#*********************************************************************
#                        MadGraph/MadEvent                           *
#                   http://madgraph.hep.uiuc.edu                     *
#                                                                    *
#                          proc_card.dat                             *
#*********************************************************************
#                                                                    *
#            This Files is generated by MADGRAPH 5                   *
#                                                                    *
# WARNING: This Files is generated for MADEVENT (compatibility issue)*
#          This files is NOT a valid MG4 proc_card.dat               *
#          Running this in MG4 will NEVER reproduce the result of MG5*
#                                                                    *
#*********************************************************************
#*********************************************************************
# Process(es) requested : mg2 input                                  *
#*********************************************************************
# Begin PROCESS # This is TAG. Do not modify this line
p p > x53 x53~ , (x53 > b s++ / a g) , (x53~ > b~ s-- / a g)           #Process
# Be carefull the coupling are here in MG5 convention
QCD=2
QED=0
          
end_coup           # End the couplings input

done               # this tells MG there are no more procs
# End PROCESS  # This is TAG. Do not modify this line
#*********************************************************************
# Model information                                                  *
#*********************************************************************
# Begin MODEL  # This is TAG. Do not modify this line
eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS600_NLO_UFO-VLQ353_S012_4FNS
# End   MODEL  # This is TAG. Do not modify this line
#*********************************************************************
# Start multiparticle definitions                                    *
#*********************************************************************
# Begin MULTIPARTICLES # This is TAG. Do not modify this line

# End  MULTIPARTICLES # This is TAG. Do not modify this line
</MGProcCard>
<MGRunCard>
<![CDATA[
#*********************************************************************
#                       MadGraph5_aMC@NLO                            *
#                                                                    *
#                     run_card.dat MadEvent                          *
#                                                                    *
#  This file is used to set the parameters of the run.               *
#                                                                    *
#  Some notation/conventions:                                        *
#                                                                    *
#   Lines starting with a '# ' are info or comments                  *
#                                                                    *
#   mind the format:   value    = variable     ! comment             *
#                                                                    *
#   To display more options, you can type the command:               *
#      update to_full                                                *
#*********************************************************************
#                                                                    
#*********************************************************************
# Tag name for the run (one word)                                    *
#*********************************************************************
  tag_1	= run_tag ! name of the run 
#*********************************************************************
# Number of events and rnd seed                                      *
# Warning: Do not generate more than 1M events in a single run       *
#*********************************************************************
  100000	= nevents ! Number of unweighted events requested 
 21 = iseed ! rnd seed (0=assigned automatically=default))
#*********************************************************************
# Collider type and energy                                           *
# lpp: 0=No PDF, 1=proton, -1=antiproton,                            *
#                2=elastic photon of proton/ion beam                 *
#             +/-3=PDF of electron/positron beam                     *
#             +/-4=PDF of muon/antimuon beam                         *
#*********************************************************************
  1	= lpp1 ! beam 1 type 
  1	= lpp2 ! beam 2 type
  6500.0	= ebeam1 ! beam 1 total energy in GeV
  6500.0	= ebeam2 ! beam 2 total energy in GeV
# To see polarised beam options: type "update beam_pol"

#*********************************************************************
# PDF CHOICE: this automatically fixes alpha_s and its evol.         *
# pdlabel: lhapdf=LHAPDF (installation needed) [1412.7420]           *
#          iww=Improved Weizsaecker-Williams Approx.[hep-ph/9310350] *
#          eva=Effective W/Z/A Approx.       [2111.02442]            *
#          edff=EDFF in gamma-UPC            [eq.(11) in 2207.03012] *
#          chff=ChFF in gamma-UPC            [eq.(13) in 2207.03012] *
#          none=No PDF, same as lhapdf with lppx=0                   *
#*********************************************************************
  lhapdf	= pdlabel ! PDF set 
  320500	= lhaid ! if pdlabel=lhapdf, this is the lhapdf number
# To see heavy ion options: type "update ion_pdf"
#*********************************************************************
# Renormalization and factorization scales                           *
#*********************************************************************
  False	= fixed_ren_scale ! if .true. use fixed ren scale
  False	= fixed_fac_scale ! if .true. use fixed fac scale
  91.188	= scale ! fixed ren scale
  91.188	= dsqrt_q2fact1 ! fixed fact scale for pdf1
  91.188	= dsqrt_q2fact2 ! fixed fact scale for pdf2
  -1	= dynamical_scale_choice ! Choose one of the preselected dynamical choices
  1.0	= scalefact ! scale factor for event-by-event scales

 
#*********************************************************************
# Type and output format
#*********************************************************************
  False	= gridpack !True = setting up the grid pack
  -1.0	= time_of_flight ! threshold (in mm) below which the invariant livetime is not written (-1 means not written)
  average	= event_norm ! average/sum. Normalization of the weight in the LHEF
# To see MLM/CKKW  merging options: type "update MLM" or "update CKKW"

#*********************************************************************
#
#*********************************************************************
# Phase-Space Optimization strategy (basic options)
#*********************************************************************
  0	= nhel ! using helicities importance sampling or not.
                             ! 0: sum over helicity, 1: importance sampling
  1	= sde_strategy ! default integration strategy (hep-ph/2021.00773)
                             ! 1 is old strategy (using amp square)
			     ! 2 is new strategy (using only the denominator)
# To see advanced option for Phase-Space optimization: type "update psoptim"			     
#*********************************************************************
# Customization (custom cuts/scale/bias/...)                         *
# list of files containing fortran function that overwrite default   *
#*********************************************************************
  	= custom_fcts ! List of files containing user hook function
#*******************************                                                 
# Parton level cuts definition *
#*******************************
  0.0	= dsqrt_shat ! minimal shat for full process
#                                                                    
#
#*********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma) ! Define on/off-shell for "$" and decay  
#*********************************************************************
  15.0	= bwcutoff ! (M+/-bwcutoff*Gamma)
 #*********************************************************************
 # Apply pt/E/eta/dr/mij/kt_durham cuts on decay products or not
 # (note that etmiss/ptll/ptheavy/ht/sorted cuts always apply)
 #*********************************************************************
  False	= cut_decays ! Cut decay products 
#*********************************************************************
# Standard Cuts                                                      *
#*********************************************************************
# Minimum and maximum pt's (for max, -1 means no cut)                *
#*********************************************************************
  0.0	= ptb ! minimum pt for the b 
  -1.0	= ptbmax ! maximum pt for the b
  {}	= pt_min_pdg ! pt cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50}) 
#
# For display option for energy cut in the partonic center of mass frame type 'update ecut'
#
#*********************************************************************
# Maximum and minimum absolute rapidity (for max, -1 means no cut)   *
#*********************************************************************
  -1.0	= etab ! max rap for the b
  0.0	= etabmin ! min rap for the b
  {}	= eta_min_pdg ! rap cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= eta_max_pdg ! rap cut for other particles (syntax e.g. {6: 2.5, 23: 5})
#*********************************************************************
# Minimum and maximum DeltaR distance                                *
#*********************************************************************
  0.0	= drbb ! min distance between b's 
  -1.0	= drbbmax ! max distance between b's
#*********************************************************************
# Minimum and maximum invariant mass for pairs                       *
#*********************************************************************
  0.0	= mmbb ! min invariant mass of a b pair 
  -1.0	= mmbbmax ! max invariant mass of a b pair
  {}	= mxx_min_pdg ! min invariant mass of a pair of particles X/X~ (e.g. {6:250})
  {'default': False}	= mxx_only_part_antipart ! if True the invariant mass is applied only 
                       ! to pairs of particle/antiparticle and not to pairs of the same pdg codes.  
#*********************************************************************
# Inclusive cuts                                                     *
#*********************************************************************
  0.0	= ptheavy ! minimum pt for at least one heavy final state
  0.0	= xptb ! minimum pt for at least one b 
 #*********************************************************************
 # Control the Ht(k)=Sum of k leading jets                            *
 #*********************************************************************
  0.0	= ihtmin !inclusive Ht for all partons (including b)
  -1.0	= ihtmax !inclusive Ht for all partons (including b)
#*********************************************************************
# maximal pdg code for quark to be considered as a light jet         *
# (otherwise b cuts are applied)                                     *
#*********************************************************************
  4	= maxjetflavor ! Maximum jet pdg code
#*********************************************************************
#
#*********************************************************************
# Store info for systematics studies                                 *
# WARNING: Do not use for interference type of computation           *
#*********************************************************************
  True	= use_syst ! Enable systematics studies
#
  systematics	= systematics_program ! none, systematics [python], SysCalc [depreceted, C++]
  ['--mur=0.5,1,2', '--muf=0.5,1,2', '--pdf=errorset']	= systematics_arguments ! see: https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/Systematics#Systematicspythonmodule
]]>
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR KAWSS
###################################
BLOCK KAWSS # 
      3 3.000000e+00 # kaws11s12
###################################
## INFORMATION FOR KAZSS
###################################
BLOCK KAZSS # 
      1 -4.600000e-01 # kazss11
      2 2.160000e+00 # kazss12
###################################
## INFORMATION FOR KS10CDR
###################################
BLOCK KS10CDR # 
      3 3 1.740000e-01 # ks10cdr3x3
###################################
## INFORMATION FOR KS10CQQR
###################################
BLOCK KS10CQQR # 
      3 -2.200000e-02 # ks10cttr
###################################
## INFORMATION FOR KS10CTL
###################################
BLOCK KS10CTL # 
      3 -1.740000e-01 # ks10ctl3
###################################
## INFORMATION FOR KS10CUL
###################################
BLOCK KS10CUL # 
      3 3 1.740000e-01 # ks10cul3x3
###################################
## INFORMATION FOR KS11QQL
###################################
BLOCK KS11QQL # 
      3 3 -1.230000e-01 # ks11qql3x3
###################################
## INFORMATION FOR KS11QQR
###################################
BLOCK KS11QQR # 
      3 3 1.230000e-01 # ks11qqr3x3
###################################
## INFORMATION FOR KS11TDL
###################################
BLOCK KS11TDL # 
      3 1.230000e-01 # ks11tdl3
###################################
## INFORMATION FOR KS11X53T
###################################
BLOCK KS11X53T # 
      2 -2.200000e-02 # ks11x53tr
###################################
## INFORMATION FOR KS11X53UL
###################################
BLOCK KS11X53UL # 
      3 -8.700000e-02 # ks11x53ul3
###################################
## INFORMATION FOR KS12QQ
###################################
BLOCK KS12QQ # 
      2 -2.200000e-02 # ks12x83tr
###################################
## INFORMATION FOR KS12X53DL
###################################
BLOCK KS12X53DL # 
      3 1.230000e-01 # ks12x53dl3
###################################
## INFORMATION FOR KTLH
###################################
BLOCK KTLH # 
      3 1.500000e-02 # ktlh3
###################################
## INFORMATION FOR KTRH
###################################
BLOCK KTRH # 
      3 2.460000e-01 # ktrh3
###################################
## INFORMATION FOR KTRZ
###################################
BLOCK KTRZ # 
      3 -4.300000e-02 # ktrz3
###################################
## INFORMATION FOR KWPWMSS
###################################
BLOCK KWPWMSS # 
      3 2.000000e+00 # kwpwmss11
###################################
## INFORMATION FOR KWQQ
###################################
BLOCK KWQQ # 
      1 1.414000e+00 # set of param :1*kwx83x53l, 1*kwx83x53r, 1*kwx53tl, 1*kwx53tr
###################################
## INFORMATION FOR KWZSS
###################################
BLOCK KWZSS # 
      2 -1.230000e+00 # kwzs10cs11
      3 3.100000e-01 # kwzs11s12
###################################
## INFORMATION FOR KX53RW
###################################
BLOCK KX53RW # 
      3 3.100000e-02 # kx53r3
###################################
## INFORMATION FOR KZQQ
###################################
BLOCK KZQQ # 
      1 7.730000e-01 # set of param :1*kzx83x83l, 1*kzx83x83r
      3 -7.670000e-01 # set of param :1*kzx53x53l, 1*kzx53x53r
      5 -2.307000e+00 # set of param :1*kzttl, 1*kzttr
###################################
## INFORMATION FOR KZSS
###################################
BLOCK KZSS # 
      1 -1.000000e+00 # kzs10cs10c
      2 -2.300000e-01 # kzs11s11
      3 5.400000e-01 # kzs12s12
###################################
## INFORMATION FOR KZZSS
###################################
BLOCK KZZSS # 
      3 5.300000e-02 # kzzss11
      4 2.910000e-01 # kzzss12
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      5 4.700000e+00 # mb
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      25 1.250000e+02 # mh
      6000007 4.000000e+03 # set of param :1*mbp, 1*my43, 1*ms10
      6000083 1.700000e+03 # set of param :1*mx83, 1*mx53, 1*mtp
      6200001 6.000000e+02 # set of param :1*ms10c, 1*ms11, 1*ms12
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (aew*cmath.pi*mz__exp__2)/(gf*sqrt__2)))
      9000002 9.118760e+01 # ghz : mz
      9000003 7.982436e+01 # ghwp : mw
      9000004 7.982436e+01 # ghwm : mw
      6000053 1.700000e+03 # x53 : mx83
      6000006 1.700000e+03 # tp : mx83
      6000043 4.000000e+03 # y43 : mbp
      6100001 4.000000e+03 # s0 : mbp
      6100002 6.000000e+02 # s+ : ms10c
      6100003 6.000000e+02 # s++ : ms10c
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.126177e-01 # as (note that parameter not used if you use a pdf set)
###################################
## INFORMATION FOR YUKAWA
###################################
BLOCK YUKAWA # 
      5 4.700000e+00 # ymb
      6 1.720000e+02 # ymt
      15 1.777000e+00 # ymtau
###################################
## INFORMATION FOR QNUMBERS 9000001
###################################
BLOCK QNUMBERS 9000001 #   gha
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000002
###################################
BLOCK QNUMBERS 9000002 #   ghz
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000003
###################################
BLOCK QNUMBERS 9000003 #   ghwp
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000004
###################################
BLOCK QNUMBERS 9000004 #   ghwm
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 82
###################################
BLOCK QNUMBERS 82 #   ghg
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000083
###################################
BLOCK QNUMBERS 6000083 #   x83
      1 8 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000053
###################################
BLOCK QNUMBERS 6000053 #   x53
      1 5 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000006
###################################
BLOCK QNUMBERS 6000006 #   tp
      1 2 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000007
###################################
BLOCK QNUMBERS 6000007 #   bp
      1 -1 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000043
###################################
BLOCK QNUMBERS 6000043 #   y43
      1 -4 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100001
###################################
BLOCK QNUMBERS 6100001 #   s0
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6200001
###################################
BLOCK QNUMBERS 6200001 #   s0c
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100002
###################################
BLOCK QNUMBERS 6100002 #   s+
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100003
###################################
BLOCK QNUMBERS 6100003 #   s++
      1 6 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR DECAY
###################################
DECAY 1 0.000000e+00 # 
DECAY 2 0.000000e+00 # 
DECAY 3 0.000000e+00 # 
DECAY 4 0.000000e+00 # 
DECAY 5 0.000000e+00 # 
DECAY 6 1.466900e+00 # 
      1.000000e+00 2 5 24 # 1.4669

DECAY 11 0.000000e+00 # 
DECAY 12 0.000000e+00 # 
DECAY 13 0.000000e+00 # 
DECAY 14 0.000000e+00 # 
DECAY 15 0.000000e+00 # 
DECAY 16 0.000000e+00 # 
DECAY 21 0.000000e+00 # 
DECAY 22 0.000000e+00 # 
DECAY 23 2.495200e+00 # 
DECAY 24 2.085000e+00 # 
DECAY 25 4.070000e-03 # 
DECAY 6000006 1.690147e+01 # 
      7.264456e-01 2 6 6200001 # 12.278
      8.550734e-02 2 6 23 # 1.4452
      6.157452e-02 2 6 25 # 1.0407
      2.496646e-02 3 6 23 25 # 0.42197
      1.970124e-02 3 5 24 6200001 # 0.33298
      1.647963e-02 3 -5 5 6 # 0.27853
      1.445673e-02 3 6 23 23 # 0.24434
      1.160076e-02 2 5 6100002 # 0.19607
      1.121027e-02 3 -6 6 6 # 0.18947
      8.567892e-03 3 -24 6 24 # 0.14480999999999997
      4.803132e-03 3 -24 6 6100002 # 0.08118
      4.339444e-03 3 6 23 6200001 # 0.073343
      3.546377e-03 3 6 25 6200001 # 0.059939
      2.182946e-03 3 5 23 24 # 0.036895
      2.105674e-03 3 5 24 25 # 0.035589
      8.259635e-04 3 6 25 25 # 0.01396
      5.901202e-04 3 5 23 6100002 # 0.0099739
      1.664441e-04 3 -3 3 6 # 0.00281315
      1.664441e-04 3 -1 1 6 # 0.00281315
      1.301573e-04 3 -4 4 6 # 0.0021998500000000006
      1.301573e-04 3 -2 2 6 # 0.0021998500000000006
      1.214628e-04 3 -15 6 15 # 0.0020529
      7.597760e-05 3 -16 6 16 # 0.0012841333333333334
      7.597760e-05 3 -14 6 14 # 0.0012841333333333334
      7.597760e-05 3 -12 6 12 # 0.0012841333333333334
      5.380655e-05 3 -24 5 6100003 # 0.00090941
      3.763873e-05 3 -13 6 13 # 0.00063615
      3.763873e-05 3 -11 6 11 # 0.00063615
      1.622995e-05 3 6 6200001 6200001 # 0.00027431
      6.061010e-06 3 5 6100002 6200001 # 0.00010244000000000002
      1.529038e-06 3 5 25 6100002 # 2.5843e-05
      1.690208e-07 3 -6200001 6 25 # 2.8567e-06
      8.718767e-08 3 -6100003 6 6100003 # 1.4736e-06
      7.770920e-08 3 -6200001 6 6200001 # 1.3133999999999998e-06
      6.245018e-08 3 -6200001 6 23 # 1.0555e-06
      2.488186e-08 3 -6100002 6 6100002 # 4.2054e-07
      9.493847e-09 3 -6100002 6 24 # 1.6046e-07
      1.796944e-09 3 -6200001 5 6100002 # 3.0371e-08
      1.603233e-09 3 -6100002 5 6100003 # 2.7097e-08

DECAY 6000007 1.200000e+01 # 
DECAY 6000043 4.300000e+00 # 
DECAY 6000053 1.770588e+01 # 
      7.058671e-01 2 6 6100002 # 12.498
      1.344864e-01 3 -24 6 6100003 # 2.3812
      8.484186e-02 2 6 24 # 1.5022
      2.238691e-02 3 6 24 25 # 0.39638
      1.745578e-02 3 5 24 6100002 # 0.30907
      1.107372e-02 2 5 6100003 # 0.19607
      8.233986e-03 3 6 23 24 # 0.14579
      3.755080e-03 3 6 25 6100002 # 0.066487
      3.101907e-03 3 6 24 6200001 # 0.054922
      2.999116e-03 3 -5 6 6 # 0.053102
      2.059485e-03 3 5 24 24 # 0.036465
      1.995608e-03 3 6 23 6100002 # 0.035334
      6.179302e-04 3 5 23 6100003 # 0.010940999999999998
      3.671379e-04 3 -3 4 6 # 0.0065005
      3.671379e-04 3 -1 2 6 # 0.0065005
      1.240661e-04 3 -13 6 14 # 0.0021967
      1.240661e-04 3 -11 6 12 # 0.0021967
      1.237781e-04 3 -15 6 16 # 0.0021916
      9.763986e-06 3 5 6100002 6100002 # 0.00017288
      8.858637e-06 3 6 6100002 6200001 # 0.00015685
      1.670010e-07 3 5 6100003 6200001 # 2.9569e-06
      9.165315e-08 3 -6200001 6 6100002 # 1.6228e-06
      5.307275e-08 3 -6100002 6 6100003 # 9.397000000000001e-07
      3.215880e-08 3 5 25 6100003 # 5.694e-07
      2.460708e-08 3 -6200001 6 24 # 4.3569e-07
      4.861548e-12 3 -6200001 5 6100003 # 8.6078e-11

DECAY 6000083 1.779662e+01 # 
      7.256436e-01 2 6 6100003 # 12.914
      1.573389e-01 3 6 24 6100002 # 2.8001
      7.489064e-02 3 5 24 6100003 # 1.3328
      2.409391e-02 3 6 23 6100003 # 0.42879
      1.394254e-02 3 6 24 24 # 0.24813
      4.075662e-03 3 6 25 6100003 # 0.072533
      8.207178e-06 3 -6200001 6 6100003 # 0.00014606
      6.103969e-06 3 5 6100002 6100003 # 0.00010863
      4.929701e-07 3 6 6100003 6200001 # 8.7732e-06

DECAY 6100001 1.100000e+00 # 
DECAY 6100002 9.448224e-01 # 
      9.706586e-01 2 -5 6 # 0.9171
      2.196392e-02 3 -5 5 24 # 0.020752
      3.820718e-03 3 -5 6 23 # 0.0036099
      2.337900e-03 3 -6 6 24 # 0.0022089
      1.218853e-03 3 -5 6 25 # 0.0011516

DECAY 6100003 8.519400e-03 # 
      1.000000e+00 3 -5 6 24 # 0.0085194

DECAY 6200001 1.865878e+00 # 
      5.809061e-01 2 -5 5 # 1.0839
      3.978288e-01 2 -6 6 # 0.7423
      8.512882e-03 3 -24 -5 6 # 0.015884
      6.954903e-03 3 -6 5 24 # 0.012977
      3.703940e-03 3 -5 5 23 # 0.0069111
      1.124136e-03 3 -6 6 23 # 0.0020975
      9.682841e-04 3 -6 6 25 # 0.0018067
      9.317329e-07 3 -5 5 25 # 1.7385e-06

DECAY 9000002 2.495200e+00 # 
DECAY 9000003 2.085000e+00 # 
DECAY 9000004 2.085000e+00 #
</slha>
<MGPythiaCard>
<![CDATA[
!
! It is possible to run this card manually with:
!    
 unset PYTHIA8DATA
MG5_aMC_v3_5_1/HEPTools/MG5aMC_PY8_interface/MG5aMC_PY8_interface tag_1_pythia8.cmd
!
!
! Pythia8 cmd card automatically generated by MadGraph5_aMC@NLO
! For more information on the use of the MG5aMC / Pythia8 interface, visit
!    https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/LOPY8Merging
!
! ==================
! General parameters 
! ==================
!
Main:numberOfEvents      = -1
!
! -------------------------------------------------------------------
! Specify the HEPMC output of the Pythia8 shower. You can set it to:
!   hepmc       : MG5aMC will automatically place it the run_<i> directory
!   hepmc.gz    : Same as 'hepmc', but also will compress the output file.
!   hepmcremove : MG5aMC will automatically remove the file at the end of the run.
!                 (usefull when running with Delphes)
!   hepmc@<hepmc_path> :
!                 User defined path where the HEPMC file must written. It will
!                 therefore not be placed in the run_<i> directory. The
!                 specified path, if not absolute, will be relative to
!                 the Event/run_<i> directory of the process output.
!   /dev/null : to turn off the HEPMC output.
!   fifo      : to have MG5aMC setup the piping of the PY8 output to 
!               analysis tools such as MadAnalysis5.  
!   fifo@<fifo_path> :
!               Same as 'fifo', but selecting a custom path to create the
!               fifo pipe. (useful to select a mounted drive that supports 
!               fifo). Note that the fifo file extension *must* be '.hepmc.fifo'.
! -------------------------------------------------------------------
!
HEPMCoutput:file         = tag_1_pythia8_events.hepmc
!
! --------------------------------------------------------------------
! Parameters relevant only when performing MLM merging, which can be
! turned on by setting ickkw to '1' in the run_card and chosing a 
! positive value for the parameter xqcut.
! For details, see section 'Jet Matching' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! If equal to -1.0, MadGraph5_aMC@NLO will set it automatically based 
! on the parameter 'xqcut' of the run_card.dat 
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:qCut         = -1.0
! Use default kt-MLM to match parton level jets to those produced by the
! shower. But the other Shower-kt scheme is available too with this option.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:doShowerKt   = off
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:nJetMax      = -1
!
! --------------------------------------------------------------------
! Parameters relevant only when performing CKKW-L merging, which can
! be turned on by setting the parameter 'ptlund' *or* 'ktdurham' to
! a positive value. 
! For details, see section 'CKKW-L Merging' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! Central merging scale values you want to be used.
! If equal to -1.0, then MadGraph5_aMC@NLO will set this automatically
! based on the parameter 'ktdurham' of the run_card.dat
! The following parameter was forced to be commented out by MG5aMC.
! Merging:TMS              = -1.0
! This must be set manually, according to Pythia8 directives.
! An example of possible value is 'pp>LEPTONS,NEUTRINOS'
! Alternatively, from Pythia v8.223 onwards, the value 'guess' can be 
! used to instruct Pythia to guess the hard process. The guess would mean 
! that all particles apart from light partons will be considered as a part 
! of the hard process. This guess is prone to errors if the desired hard 
! process is complicated (i.e. contains light partons). The user should
! then be wary of suspicious error messages in the Pythia log file. 
! The following parameter was forced to be commented out by MG5aMC.
! Merging:Process          = <set_by_user>
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! Merging:nJetMax  		 = -1
!
! For all merging schemes, decide whehter you want the merging scale
! variation computed for only the central weights or all other 
! PDF and scale variation weights as well
SysCalc:fullCutVariation = off
!
! ==========================
! User customized parameters 
! ==========================
!
! By default, Pythia8 generates multi-parton interaction events. This is
! often irrelevant for phenomenology and very slow. You can turn this 
! feature off by uncommenting the line below if so desired.
!partonlevel:mpi = off
!
! Additional technical parameters set by MG5_aMC.
!
! Tell Pythia8 that an LHEF input is used.
Beams:frameType=4
! 1.0 corresponds to HEPMC weight given in [mb]. We choose here the [pb] normalization.
HEPMCoutput:scaling=1.0000000000e+09
! Be more forgiving with momentum mismatches.
Check:epTolErr=1.0000000000e-02
JetMatching:etaJetMax=1.0000000000e+03
! Specify one must read inputs from the MadGraph banner.
JetMatching:setMad=off
! 
!     ====================
!     Subrun definitions
!     ====================
!     
LHEFInputs:nSubruns=1
Main:subrun=0
!
!  Definition of subrun 0
!
Beams:LHEF=unweighted_events.lhe.gz
]]>
</MGPythiaCard>
<MGDelphesCard>
<![CDATA[
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter
  
  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
#  add InputArray PhotonEfficiency/photons photons
#  add InputArray ElectronEfficiency/electrons electrons
#  add InputArray MuonEfficiency/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}
]]>
</MGDelphesCard>
<MGGenerationInfo>
#  Number of Events        :       100000
#  Integrated weight (pb)  :       0.00032127618976334925
</MGGenerationInfo>
</header>
<init>
2212 2212 6.500000e+03 6.500000e+03 0 0 320500 320500 -4 144
2.661797e-08 6.525841e-10 4.010262e-04 100
1.332461e-08 3.168989e-10 4.010262e-04 101
9.876460e-08 1.700325e-09 4.010262e-04 102
8.474999e-07 1.470758e-08 4.010262e-04 103
1.907443e-08 3.804535e-10 4.010262e-04 104
1.585066e-07 3.752109e-09 4.010262e-04 105
9.634896e-09 2.005019e-10 4.010262e-04 106
2.456147e-08 6.009342e-10 4.010262e-04 107
5.158601e-09 1.803344e-10 4.010262e-04 108
4.488410e-09 1.680579e-10 4.010262e-04 109
4.334468e-09 8.348906e-11 4.010262e-04 10
2.454496e-09 6.403405e-11 4.010262e-04 110
2.047696e-08 6.432216e-10 4.010262e-04 111
1.361305e-08 2.236736e-10 4.010262e-04 112
1.024453e-07 2.149074e-09 4.010262e-04 113
8.172294e-07 1.408257e-08 4.010262e-04 114
1.940881e-08 3.172621e-10 4.010262e-04 115
1.514267e-07 2.797270e-09 4.010262e-04 116
9.220054e-09 1.835643e-10 4.010262e-04 117
2.501838e-08 4.939013e-10 4.010262e-04 118
5.600582e-09 2.280099e-10 4.010262e-04 119
1.508108e-09 1.227194e-10 4.010262e-04 11
4.441245e-09 9.773513e-11 4.010262e-04 120
2.671081e-09 7.374499e-11 4.010262e-04 121
2.271713e-08 5.505563e-10 4.010262e-04 122
7.556340e-09 1.558068e-10 4.010262e-04 123
5.705740e-08 3.023414e-09 4.010262e-04 124
4.677060e-07 1.052109e-08 4.010262e-04 125
1.141537e-08 8.169644e-10 4.010262e-04 126
8.792748e-08 1.568268e-09 4.010262e-04 127
5.432031e-09 1.139186e-10 4.010262e-04 128
1.458150e-08 3.698815e-10 4.010262e-04 129
9.950778e-08 3.429096e-09 4.010262e-04 12
3.000994e-09 1.343121e-10 4.010262e-04 130
2.549414e-09 5.580648e-11 4.010262e-04 131
2.548837e-09 6.079732e-11 4.010262e-04 132
1.080790e-08 1.003082e-09 4.010262e-04 133
6.445571e-08 1.396557e-09 4.010262e-04 134
4.864375e-07 1.095979e-08 4.010262e-04 135
4.049972e-06 4.077379e-08 4.010262e-04 136
9.692095e-08 6.668529e-09 4.010262e-04 137
7.358940e-07 1.970728e-08 4.010262e-04 138
4.611012e-08 1.039361e-09 4.010262e-04 139
3.007508e-07 4.545593e-09 4.010262e-04 13
1.225925e-07 2.947564e-09 4.010262e-04 140
2.620662e-08 6.723489e-10 4.010262e-04 141
2.066878e-08 7.057506e-10 4.010262e-04 142
2.164487e-08 5.306792e-10 4.010262e-04 143
9.841911e-09 8.686606e-10 4.010262e-04 144
2.539024e-06 1.999462e-08 4.010262e-04 14
5.944599e-08 8.408689e-10 4.010262e-04 15
4.542907e-07 6.775375e-09 4.010262e-04 16
2.840831e-08 4.270741e-10 4.010262e-04 17
7.673183e-08 1.401979e-09 4.010262e-04 18
1.576019e-08 4.930261e-10 4.010262e-04 19
4.023690e-08 5.705087e-10 4.010262e-04 1
1.336939e-08 2.340837e-10 4.010262e-04 20
1.344113e-08 2.862342e-10 4.010262e-04 21
7.440090e-09 1.610113e-10 4.010262e-04 22
6.241614e-08 1.201409e-09 4.010262e-04 23
3.026345e-07 4.494192e-09 4.010262e-04 24
1.869931e-05 6.106152e-08 4.010262e-04 25
4.468045e-07 6.801085e-09 4.010262e-04 26
3.464183e-06 2.999268e-08 4.010262e-04 27
2.162803e-07 2.942409e-09 4.010262e-04 28
5.769747e-07 1.581693e-08 4.010262e-04 29
2.214022e-06 2.174786e-08 4.010262e-04 2
1.249656e-07 3.933099e-09 4.010262e-04 30
9.877061e-08 1.824383e-09 4.010262e-04 31
9.835129e-08 1.877308e-09 4.010262e-04 32
5.654660e-08 1.457889e-09 4.010262e-04 33
4.808466e-07 1.619895e-08 4.010262e-04 34
2.523890e-06 2.023994e-08 4.010262e-04 35
1.875496e-05 8.900690e-08 4.010262e-04 36
3.671006e-06 6.114924e-08 4.010262e-04 37
2.884957e-05 1.390843e-07 4.010262e-04 38
1.800817e-06 2.350540e-08 4.010262e-04 39
1.573416e-04 2.747275e-07 4.010262e-04 3
4.787716e-06 4.179890e-08 4.010262e-04 40
1.020718e-06 1.682836e-08 4.010262e-04 41
8.020392e-07 1.315288e-08 4.010262e-04 42
8.266413e-07 1.439225e-08 4.010262e-04 43
4.814920e-07 1.128109e-08 4.010262e-04 44
4.004310e-06 4.087468e-08 4.010262e-04 45
6.108722e-08 8.942977e-10 4.010262e-04 46
4.362759e-07 6.556593e-09 4.010262e-04 47
3.650353e-06 2.577203e-08 4.010262e-04 48
6.797061e-07 8.171488e-09 4.010262e-04 49
8.515297e-08 3.423751e-09 4.010262e-04 4
4.223048e-08 5.667049e-10 4.010262e-04 50
1.127051e-07 2.113732e-09 4.010262e-04 51
2.348782e-08 5.612682e-10 4.010262e-04 52
1.928785e-08 3.338388e-10 4.010262e-04 53
1.916364e-08 3.741140e-10 4.010262e-04 54
1.083083e-08 5.754914e-10 4.010262e-04 55
8.527798e-08 6.299127e-09 4.010262e-04 56
4.591924e-07 6.293712e-09 4.010262e-04 57
3.434465e-06 2.635078e-08 4.010262e-04 58
2.882360e-05 1.255717e-07 4.010262e-04 59
5.285361e-06 3.602348e-08 4.010262e-04 5
6.649120e-07 8.052072e-09 4.010262e-04 60
3.267167e-07 4.785836e-09 4.010262e-04 61
8.901724e-07 1.669583e-08 4.010262e-04 62
1.887376e-07 6.259557e-09 4.010262e-04 63
1.494095e-07 3.161852e-09 4.010262e-04 64
1.522425e-07 2.287481e-09 4.010262e-04 65
8.777257e-08 2.211526e-09 4.010262e-04 66
7.334425e-07 1.332021e-08 4.010262e-04 67
2.914139e-08 4.160938e-10 4.010262e-04 68
2.149416e-07 3.465295e-09 4.010262e-04 69
2.065449e-08 4.058358e-10 4.010262e-04 6
1.774067e-06 1.547642e-08 4.010262e-04 70
4.128751e-08 5.372095e-10 4.010262e-04 71
3.341096e-07 5.572757e-09 4.010262e-04 72
5.385765e-08 2.186605e-09 4.010262e-04 73
1.149492e-08 2.721956e-10 4.010262e-04 74
9.462490e-09 1.700507e-10 4.010262e-04 75
9.592267e-09 1.761876e-10 4.010262e-04 76
5.530630e-09 1.121701e-10 4.010262e-04 77
4.591668e-08 1.175548e-09 4.010262e-04 78
7.710851e-08 1.325329e-09 4.010262e-04 79
1.394612e-07 3.939254e-09 4.010262e-04 7
5.617844e-07 1.039241e-08 4.010262e-04 80
4.740315e-06 4.657511e-08 4.010262e-04 81
1.092091e-07 1.957243e-09 4.010262e-04 82
8.621418e-07 1.427792e-08 4.010262e-04 83
5.416647e-08 1.226143e-09 4.010262e-04 84
2.870815e-08 7.924418e-10 4.010262e-04 85
2.469630e-08 7.537689e-10 4.010262e-04 86
2.602021e-08 5.611110e-10 4.010262e-04 87
1.463156e-08 4.747408e-10 4.010262e-04 88
1.223382e-07 2.985226e-09 4.010262e-04 89
6.509676e-09 2.809951e-10 4.010262e-04 8
1.595758e-08 4.921432e-10 4.010262e-04 90
1.206162e-07 3.264342e-09 4.010262e-04 91
1.006583e-06 1.489235e-08 4.010262e-04 92
2.455578e-08 5.929080e-10 4.010262e-04 93
1.925510e-07 3.850027e-09 4.010262e-04 94
1.169939e-08 2.173052e-10 4.010262e-04 95
3.025652e-08 1.468498e-09 4.010262e-04 96
5.183482e-09 1.226198e-10 4.010262e-04 97
5.567165e-09 2.379941e-10 4.010262e-04 98
3.156348e-09 1.511780e-10 4.010262e-04 99
4.526751e-09 1.238183e-10 4.010262e-04 9
<generator name='MadGraph5_aMC@NLO' version='3.5.1'>please cite 1405.0301 </generator>
</init>
</LesHouchesEvents>


==> anc/x83_MQ1700_MS1600_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                        MadGraph5_aMC@NLO                           *
#                                                                    *
#                           Going Beyond                             *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated:                                              *
#                                                                    *
# 1. software version                                                *
# 2. proc_card          : code generation info including model       *
# 3. param_card         : model primary parameters in the LH format  *
# 4. run_card           : running parameters (collider and cuts)     *
# 5. pythia_card        : present only if pythia has been run        *
# 6. pgs_card           : present only if pgs has been run           *
# 7. delphes_cards      : present only if delphes has been run       *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#3.5.1
</MGVersion>
<MG5ProcCard>
<![CDATA[
#************************************************************
#*                     MadGraph5_aMC@NLO                    *
#*                                                          *
#*                *                       *                 *
#*                  *        * *        *                   *
#*                    * * * * 5 * * * *                     *
#*                  *        * *        *                   *
#*                *                       *                 *
#*                                                          *
#*                                                          *
#*         VERSION 3.5.1                 2023-07-11         *
#*                                                          *
#*    The MadGraph5_aMC@NLO Development Team - Find us at   *
#*    https://server06.fynu.ucl.ac.be/projects/madgraph     *
#*                                                          *
#************************************************************
#*                                                          *
#*               Command File for MadGraph5_aMC@NLO         *
#*                                                          *
#*     run as ./bin/mg5_aMC  filename                       *
#*                                                          *
#************************************************************
set group_subprocesses Auto
set ignore_six_quark_processes False
set low_mem_multicore_nlo_generation False
set complex_mass_scheme False
set include_lepton_initiated_processes False
set gauge unitary
set loop_optimized_output True
set loop_color_flows False
set max_npoint_for_channel 0
set default_unset_couplings 99
set max_t_for_channel 99
set zerowidth_tchannel True
set nlo_mixed_expansion True
import model sm
define p = g u c d s u~ c~ d~ s~
define j = g u c d s u~ c~ d~ s~
define l+ = e+ mu+
define l- = e- mu-
define vl = ve vm vt
define vl~ = ve~ vm~ vt~
import model MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/Sim\
ulations_onlyx83/models/eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_M\
S1600_NLO_UFO-VLQ353_S012_4FNS
define lf = u d c s u~ d~ c~ s~ e+ e- mu+ mu- ta+ ta- ve vm vt ve~ vm~\
 vt~
define neutralbos = s0c s0c~ h z
define chargedbos = s+ w+ s- w-
define tt = t t~
define bb = b b~
define ww = w+ w-
define sspp = s++ s--
define allheavy = sspp tt neutralbos chargedbos
generate    p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ w+  / a g , t > w+\
 b), (x83~ > t~ w- w-  / a g , t~ > w- b~)
output MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/VLQ353_S0\
12_onlyx83/MGRuns/MQ1700_MS1600 -f -nojpeg
]]>
</MG5ProcCard>
<MGProcCard>
#*********************************************************************
#                        MadGraph/MadEvent                           *
#                   http://madgraph.hep.uiuc.edu                     *
#                                                                    *
#                          proc_card.dat                             *
#*********************************************************************
#                                                                    *
#            This Files is generated by MADGRAPH 5                   *
#                                                                    *
# WARNING: This Files is generated for MADEVENT (compatibility issue)*
#          This files is NOT a valid MG4 proc_card.dat               *
#          Running this in MG4 will NEVER reproduce the result of MG5*
#                                                                    *
#*********************************************************************
#*********************************************************************
# Process(es) requested : mg2 input                                  *
#*********************************************************************
# Begin PROCESS # This is TAG. Do not modify this line
p p > x83 x83~ , (x83 > t w+ w+ / a g , t > w+ b) , (x83~ > t~ w- w- / a g , t~ > w- b~)           #Process
# Be carefull the coupling are here in MG5 convention
QCD=2
QED=0
          
end_coup           # End the couplings input

done               # this tells MG there are no more procs
# End PROCESS  # This is TAG. Do not modify this line
#*********************************************************************
# Model information                                                  *
#*********************************************************************
# Begin MODEL  # This is TAG. Do not modify this line
eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS1600_NLO_UFO-VLQ353_S012_4FNS
# End   MODEL  # This is TAG. Do not modify this line
#*********************************************************************
# Start multiparticle definitions                                    *
#*********************************************************************
# Begin MULTIPARTICLES # This is TAG. Do not modify this line

# End  MULTIPARTICLES # This is TAG. Do not modify this line
</MGProcCard>
<MGRunCard>
<![CDATA[
#*********************************************************************
#                       MadGraph5_aMC@NLO                            *
#                                                                    *
#                     run_card.dat MadEvent                          *
#                                                                    *
#  This file is used to set the parameters of the run.               *
#                                                                    *
#  Some notation/conventions:                                        *
#                                                                    *
#   Lines starting with a '# ' are info or comments                  *
#                                                                    *
#   mind the format:   value    = variable     ! comment             *
#                                                                    *
#   To display more options, you can type the command:               *
#      update to_full                                                *
#*********************************************************************
#                                                                    
#*********************************************************************
# Tag name for the run (one word)                                    *
#*********************************************************************
  tag_1	= run_tag ! name of the run 
#*********************************************************************
# Number of events and rnd seed                                      *
# Warning: Do not generate more than 1M events in a single run       *
#*********************************************************************
  100000	= nevents ! Number of unweighted events requested 
 21 = iseed ! rnd seed (0=assigned automatically=default))
#*********************************************************************
# Collider type and energy                                           *
# lpp: 0=No PDF, 1=proton, -1=antiproton,                            *
#                2=elastic photon of proton/ion beam                 *
#             +/-3=PDF of electron/positron beam                     *
#             +/-4=PDF of muon/antimuon beam                         *
#*********************************************************************
  1	= lpp1 ! beam 1 type 
  1	= lpp2 ! beam 2 type
  6500.0	= ebeam1 ! beam 1 total energy in GeV
  6500.0	= ebeam2 ! beam 2 total energy in GeV
# To see polarised beam options: type "update beam_pol"

#*********************************************************************
# PDF CHOICE: this automatically fixes alpha_s and its evol.         *
# pdlabel: lhapdf=LHAPDF (installation needed) [1412.7420]           *
#          iww=Improved Weizsaecker-Williams Approx.[hep-ph/9310350] *
#          eva=Effective W/Z/A Approx.       [2111.02442]            *
#          edff=EDFF in gamma-UPC            [eq.(11) in 2207.03012] *
#          chff=ChFF in gamma-UPC            [eq.(13) in 2207.03012] *
#          none=No PDF, same as lhapdf with lppx=0                   *
#*********************************************************************
  lhapdf	= pdlabel ! PDF set 
  320500	= lhaid ! if pdlabel=lhapdf, this is the lhapdf number
# To see heavy ion options: type "update ion_pdf"
#*********************************************************************
# Renormalization and factorization scales                           *
#*********************************************************************
  False	= fixed_ren_scale ! if .true. use fixed ren scale
  False	= fixed_fac_scale ! if .true. use fixed fac scale
  91.188	= scale ! fixed ren scale
  91.188	= dsqrt_q2fact1 ! fixed fact scale for pdf1
  91.188	= dsqrt_q2fact2 ! fixed fact scale for pdf2
  -1	= dynamical_scale_choice ! Choose one of the preselected dynamical choices
  1.0	= scalefact ! scale factor for event-by-event scales

 
#*********************************************************************
# Type and output format
#*********************************************************************
  False	= gridpack !True = setting up the grid pack
  -1.0	= time_of_flight ! threshold (in mm) below which the invariant livetime is not written (-1 means not written)
  average	= event_norm ! average/sum. Normalization of the weight in the LHEF
# To see MLM/CKKW  merging options: type "update MLM" or "update CKKW"

#*********************************************************************
#
#*********************************************************************
# Phase-Space Optimization strategy (basic options)
#*********************************************************************
  0	= nhel ! using helicities importance sampling or not.
                             ! 0: sum over helicity, 1: importance sampling
  1	= sde_strategy ! default integration strategy (hep-ph/2021.00773)
                             ! 1 is old strategy (using amp square)
			     ! 2 is new strategy (using only the denominator)
# To see advanced option for Phase-Space optimization: type "update psoptim"			     
#*********************************************************************
# Customization (custom cuts/scale/bias/...)                         *
# list of files containing fortran function that overwrite default   *
#*********************************************************************
  	= custom_fcts ! List of files containing user hook function
#*******************************                                                 
# Parton level cuts definition *
#*******************************
  0.0	= dsqrt_shat ! minimal shat for full process
#                                                                    
#
#*********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma) ! Define on/off-shell for "$" and decay  
#*********************************************************************
  15.0	= bwcutoff ! (M+/-bwcutoff*Gamma)
 #*********************************************************************
 # Apply pt/E/eta/dr/mij/kt_durham cuts on decay products or not
 # (note that etmiss/ptll/ptheavy/ht/sorted cuts always apply)
 #*********************************************************************
  False	= cut_decays ! Cut decay products 
#*********************************************************************
# Standard Cuts                                                      *
#*********************************************************************
# Minimum and maximum pt's (for max, -1 means no cut)                *
#*********************************************************************
  0.0	= ptb ! minimum pt for the b 
  -1.0	= ptbmax ! maximum pt for the b
  {}	= pt_min_pdg ! pt cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50}) 
#
# For display option for energy cut in the partonic center of mass frame type 'update ecut'
#
#*********************************************************************
# Maximum and minimum absolute rapidity (for max, -1 means no cut)   *
#*********************************************************************
  -1.0	= etab ! max rap for the b
  0.0	= etabmin ! min rap for the b
  {}	= eta_min_pdg ! rap cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= eta_max_pdg ! rap cut for other particles (syntax e.g. {6: 2.5, 23: 5})
#*********************************************************************
# Minimum and maximum DeltaR distance                                *
#*********************************************************************
  0.0	= drbb ! min distance between b's 
  -1.0	= drbbmax ! max distance between b's
#*********************************************************************
# Minimum and maximum invariant mass for pairs                       *
#*********************************************************************
  0.0	= mmbb ! min invariant mass of a b pair 
  -1.0	= mmbbmax ! max invariant mass of a b pair
  {}	= mxx_min_pdg ! min invariant mass of a pair of particles X/X~ (e.g. {6:250})
  {'default': False}	= mxx_only_part_antipart ! if True the invariant mass is applied only 
                       ! to pairs of particle/antiparticle and not to pairs of the same pdg codes.  
#*********************************************************************
# Inclusive cuts                                                     *
#*********************************************************************
  0.0	= ptheavy ! minimum pt for at least one heavy final state
  0.0	= xptb ! minimum pt for at least one b 
 #*********************************************************************
 # Control the Ht(k)=Sum of k leading jets                            *
 #*********************************************************************
  0.0	= ihtmin !inclusive Ht for all partons (including b)
  -1.0	= ihtmax !inclusive Ht for all partons (including b)
#*********************************************************************
# maximal pdg code for quark to be considered as a light jet         *
# (otherwise b cuts are applied)                                     *
#*********************************************************************
  4	= maxjetflavor ! Maximum jet pdg code
#*********************************************************************
#
#*********************************************************************
# Store info for systematics studies                                 *
# WARNING: Do not use for interference type of computation           *
#*********************************************************************
  True	= use_syst ! Enable systematics studies
#
  systematics	= systematics_program ! none, systematics [python], SysCalc [depreceted, C++]
  ['--mur=0.5,1,2', '--muf=0.5,1,2', '--pdf=errorset']	= systematics_arguments ! see: https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/Systematics#Systematicspythonmodule
]]>
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR KAWSS
###################################
BLOCK KAWSS # 
      3 3.000000e+00 # kaws11s12
###################################
## INFORMATION FOR KAZSS
###################################
BLOCK KAZSS # 
      1 -4.600000e-01 # kazss11
      2 2.160000e+00 # kazss12
###################################
## INFORMATION FOR KS10CDR
###################################
BLOCK KS10CDR # 
      3 3 1.740000e-01 # ks10cdr3x3
###################################
## INFORMATION FOR KS10CQQR
###################################
BLOCK KS10CQQR # 
      3 -2.200000e-02 # ks10cttr
###################################
## INFORMATION FOR KS10CTL
###################################
BLOCK KS10CTL # 
      3 -1.740000e-01 # ks10ctl3
###################################
## INFORMATION FOR KS10CUL
###################################
BLOCK KS10CUL # 
      3 3 1.740000e-01 # ks10cul3x3
###################################
## INFORMATION FOR KS11QQL
###################################
BLOCK KS11QQL # 
      3 3 -1.230000e-01 # ks11qql3x3
###################################
## INFORMATION FOR KS11QQR
###################################
BLOCK KS11QQR # 
      3 3 1.230000e-01 # ks11qqr3x3
###################################
## INFORMATION FOR KS11TDL
###################################
BLOCK KS11TDL # 
      3 1.230000e-01 # ks11tdl3
###################################
## INFORMATION FOR KS11X53T
###################################
BLOCK KS11X53T # 
      2 -2.200000e-02 # ks11x53tr
###################################
## INFORMATION FOR KS11X53UL
###################################
BLOCK KS11X53UL # 
      3 -8.700000e-02 # ks11x53ul3
###################################
## INFORMATION FOR KS12QQ
###################################
BLOCK KS12QQ # 
      2 -2.200000e-02 # ks12x83tr
###################################
## INFORMATION FOR KS12X53DL
###################################
BLOCK KS12X53DL # 
      3 1.230000e-01 # ks12x53dl3
###################################
## INFORMATION FOR KTLH
###################################
BLOCK KTLH # 
      3 1.500000e-02 # ktlh3
###################################
## INFORMATION FOR KTRH
###################################
BLOCK KTRH # 
      3 2.460000e-01 # ktrh3
###################################
## INFORMATION FOR KTRZ
###################################
BLOCK KTRZ # 
      3 -4.300000e-02 # ktrz3
###################################
## INFORMATION FOR KWPWMSS
###################################
BLOCK KWPWMSS # 
      3 2.000000e+00 # kwpwmss11
###################################
## INFORMATION FOR KWQQ
###################################
BLOCK KWQQ # 
      1 1.414000e+00 # set of param :1*kwx83x53l, 1*kwx83x53r, 1*kwx53tl, 1*kwx53tr
###################################
## INFORMATION FOR KWZSS
###################################
BLOCK KWZSS # 
      2 -1.230000e+00 # kwzs10cs11
      3 3.100000e-01 # kwzs11s12
###################################
## INFORMATION FOR KX53RW
###################################
BLOCK KX53RW # 
      3 3.100000e-02 # kx53r3
###################################
## INFORMATION FOR KZQQ
###################################
BLOCK KZQQ # 
      1 7.730000e-01 # set of param :1*kzx83x83l, 1*kzx83x83r
      3 -7.670000e-01 # set of param :1*kzx53x53l, 1*kzx53x53r
      5 -2.307000e+00 # set of param :1*kzttl, 1*kzttr
###################################
## INFORMATION FOR KZSS
###################################
BLOCK KZSS # 
      1 -1.000000e+00 # kzs10cs10c
      2 -2.300000e-01 # kzs11s11
      3 5.400000e-01 # kzs12s12
###################################
## INFORMATION FOR KZZSS
###################################
BLOCK KZZSS # 
      3 5.300000e-02 # kzzss11
      4 2.910000e-01 # kzzss12
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      5 4.700000e+00 # mb
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      25 1.250000e+02 # mh
      6000007 4.000000e+03 # set of param :1*mbp, 1*my43, 1*ms10
      6000083 1.700000e+03 # set of param :1*mx83, 1*mx53, 1*mtp
      6200001 1.600000e+03 # set of param :1*ms10c, 1*ms11, 1*ms12
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (aew*cmath.pi*mz__exp__2)/(gf*sqrt__2)))
      9000002 9.118760e+01 # ghz : mz
      9000003 7.982436e+01 # ghwp : mw
      9000004 7.982436e+01 # ghwm : mw
      6000053 1.700000e+03 # x53 : mx83
      6000006 1.700000e+03 # tp : mx83
      6000043 4.000000e+03 # y43 : mbp
      6100001 4.000000e+03 # s0 : mbp
      6100002 1.600000e+03 # s+ : ms10c
      6100003 1.600000e+03 # s++ : ms10c
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.126177e-01 # as (note that parameter not used if you use a pdf set)
###################################
## INFORMATION FOR YUKAWA
###################################
BLOCK YUKAWA # 
      5 4.700000e+00 # ymb
      6 1.720000e+02 # ymt
      15 1.777000e+00 # ymtau
###################################
## INFORMATION FOR QNUMBERS 9000001
###################################
BLOCK QNUMBERS 9000001 #   gha
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000002
###################################
BLOCK QNUMBERS 9000002 #   ghz
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000003
###################################
BLOCK QNUMBERS 9000003 #   ghwp
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000004
###################################
BLOCK QNUMBERS 9000004 #   ghwm
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 82
###################################
BLOCK QNUMBERS 82 #   ghg
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000083
###################################
BLOCK QNUMBERS 6000083 #   x83
      1 8 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000053
###################################
BLOCK QNUMBERS 6000053 #   x53
      1 5 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000006
###################################
BLOCK QNUMBERS 6000006 #   tp
      1 2 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000007
###################################
BLOCK QNUMBERS 6000007 #   bp
      1 -1 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000043
###################################
BLOCK QNUMBERS 6000043 #   y43
      1 -4 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100001
###################################
BLOCK QNUMBERS 6100001 #   s0
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6200001
###################################
BLOCK QNUMBERS 6200001 #   s0c
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100002
###################################
BLOCK QNUMBERS 6100002 #   s+
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100003
###################################
BLOCK QNUMBERS 6100003 #   s++
      1 6 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR DECAY
###################################
DECAY 1 0.000000e+00 # 
DECAY 2 0.000000e+00 # 
DECAY 3 0.000000e+00 # 
DECAY 4 0.000000e+00 # 
DECAY 5 0.000000e+00 # 
DECAY 6 1.466900e+00 # 
      1.000000e+00 2 5 24 # 1.4669

DECAY 11 0.000000e+00 # 
DECAY 12 0.000000e+00 # 
DECAY 13 0.000000e+00 # 
DECAY 14 0.000000e+00 # 
DECAY 15 0.000000e+00 # 
DECAY 16 0.000000e+00 # 
DECAY 21 0.000000e+00 # 
DECAY 22 0.000000e+00 # 
DECAY 23 2.495200e+00 # 
DECAY 24 2.085000e+00 # 
DECAY 25 4.070000e-03 # 
DECAY 6000006 3.505848e+00 # 
      4.122255e-01 2 6 23 # 1.4452
      2.968468e-01 2 6 25 # 1.0407
      1.203617e-01 3 6 23 25 # 0.42197
      6.969497e-02 3 6 23 23 # 0.24434
      4.130527e-02 3 -24 6 24 # 0.14481
      1.833479e-02 3 -6 6 6 # 0.064279
      1.071581e-02 3 -5 5 6 # 0.037568
      1.052384e-02 3 5 23 24 # 0.036895
      1.015132e-02 3 5 24 25 # 0.035589
      3.981918e-03 3 6 25 25 # 0.01396
      9.504975e-04 2 5 6100002 # 0.0033323
      8.024163e-04 3 -3 3 6 # 0.00281315
      8.024163e-04 3 -1 1 6 # 0.00281315
      6.274801e-04 3 -4 4 6 # 0.00219985
      6.274801e-04 3 -2 2 6 # 0.00219985
      5.855644e-04 3 -15 6 15 # 0.0020529
      3.662832e-04 3 -16 6 16 # 0.0012841333333333334
      3.662832e-04 3 -14 6 14 # 0.0012841333333333334
      3.662832e-04 3 -12 6 12 # 0.0012841333333333334
      1.814539e-04 3 -13 6 13 # 0.00063615
      1.814539e-04 3 -11 6 11 # 0.00063615
      4.066919e-07 3 5 24 6200001 # 1.4258e-06
      1.338164e-10 3 5 23 6100002 # 4.6914e-10
      2.100433e-11 3 -24 5 6100003 # 7.3638e-11

DECAY 6000007 1.200000e+01 # 
DECAY 6000043 4.300000e+00 # 
DECAY 6000053 2.160424e+00 # 
      6.953265e-01 2 6 24 # 1.5022
      1.834733e-01 3 6 24 25 # 0.39638
      6.748213e-02 3 6 23 24 # 0.14579
      2.623050e-02 3 -5 6 6 # 0.056669
      1.687863e-02 3 5 24 24 # 0.036465
      3.008900e-03 3 -3 4 6 # 0.0065005
      3.008900e-03 3 -1 2 6 # 0.0065005
      1.542429e-03 2 5 6100003 # 0.0033323
      1.016791e-03 3 -13 6 14 # 0.0021967
      1.016791e-03 3 -11 6 12 # 0.0021967
      1.014431e-03 3 -15 6 16 # 0.0021916
      7.535095e-07 3 5 24 6100002 # 1.6279e-06
      2.683825e-10 3 5 23 6100003 # 5.7982e-10

DECAY 6000083 2.481306e-01 # 
      9.999978e-01 3 6 24 24 # 0.24813
      2.227174e-06 3 5 24 6100003 # 5.5263e-07

DECAY 6100001 1.100000e+00 # 
DECAY 6100002 3.303023e+00 # 
      8.552166e-01 2 -5 6 # 2.8248
      6.171316e-02 3 -5 5 24 # 0.20384
      4.242477e-02 3 -6 6 24 # 0.14013
      3.659375e-02 3 -5 6 23 # 0.12087
      4.051743e-03 3 -5 6 25 # 0.013383000000000003

DECAY 6100003 4.147100e-01 # 
      1.000000e+00 3 -5 6 24 # 0.41471

DECAY 6200001 6.193069e+00 # 
      4.668122e-01 2 -5 5 # 2.891
      4.453850e-01 2 -6 6 # 2.7583
      2.532509e-02 3 -24 -5 6 # 0.15684
      2.394451e-02 3 -5 5 23 # 0.14829
      2.305319e-02 3 -6 6 23 # 0.14277
      1.175556e-02 3 -6 5 24 # 0.072803
      3.722064e-03 3 -6 6 25 # 0.023051
      2.395904e-06 3 -5 5 25 # 1.4838e-05

DECAY 9000002 2.495200e+00 # 
DECAY 9000003 2.085000e+00 # 
DECAY 9000004 2.085000e+00 #
</slha>
<MGPythiaCard>
<![CDATA[
!
! It is possible to run this card manually with:
!    
 unset PYTHIA8DATA
MG5_aMC_v3_5_1/HEPTools/MG5aMC_PY8_interface/MG5aMC_PY8_interface tag_1_pythia8.cmd
!
!
! Pythia8 cmd card automatically generated by MadGraph5_aMC@NLO
! For more information on the use of the MG5aMC / Pythia8 interface, visit
!    https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/LOPY8Merging
!
! ==================
! General parameters 
! ==================
!
Main:numberOfEvents      = -1
!
! -------------------------------------------------------------------
! Specify the HEPMC output of the Pythia8 shower. You can set it to:
!   hepmc       : MG5aMC will automatically place it the run_<i> directory
!   hepmc.gz    : Same as 'hepmc', but also will compress the output file.
!   hepmcremove : MG5aMC will automatically remove the file at the end of the run.
!                 (usefull when running with Delphes)
!   hepmc@<hepmc_path> :
!                 User defined path where the HEPMC file must written. It will
!                 therefore not be placed in the run_<i> directory. The
!                 specified path, if not absolute, will be relative to
!                 the Event/run_<i> directory of the process output.
!   /dev/null : to turn off the HEPMC output.
!   fifo      : to have MG5aMC setup the piping of the PY8 output to 
!               analysis tools such as MadAnalysis5.  
!   fifo@<fifo_path> :
!               Same as 'fifo', but selecting a custom path to create the
!               fifo pipe. (useful to select a mounted drive that supports 
!               fifo). Note that the fifo file extension *must* be '.hepmc.fifo'.
! -------------------------------------------------------------------
!
HEPMCoutput:file         = tag_1_pythia8_events.hepmc
!
! --------------------------------------------------------------------
! Parameters relevant only when performing MLM merging, which can be
! turned on by setting ickkw to '1' in the run_card and chosing a 
! positive value for the parameter xqcut.
! For details, see section 'Jet Matching' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! If equal to -1.0, MadGraph5_aMC@NLO will set it automatically based 
! on the parameter 'xqcut' of the run_card.dat 
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:qCut         = -1.0
! Use default kt-MLM to match parton level jets to those produced by the
! shower. But the other Shower-kt scheme is available too with this option.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:doShowerKt   = off
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:nJetMax      = -1
!
! --------------------------------------------------------------------
! Parameters relevant only when performing CKKW-L merging, which can
! be turned on by setting the parameter 'ptlund' *or* 'ktdurham' to
! a positive value. 
! For details, see section 'CKKW-L Merging' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! Central merging scale values you want to be used.
! If equal to -1.0, then MadGraph5_aMC@NLO will set this automatically
! based on the parameter 'ktdurham' of the run_card.dat
! The following parameter was forced to be commented out by MG5aMC.
! Merging:TMS              = -1.0
! This must be set manually, according to Pythia8 directives.
! An example of possible value is 'pp>LEPTONS,NEUTRINOS'
! Alternatively, from Pythia v8.223 onwards, the value 'guess' can be 
! used to instruct Pythia to guess the hard process. The guess would mean 
! that all particles apart from light partons will be considered as a part 
! of the hard process. This guess is prone to errors if the desired hard 
! process is complicated (i.e. contains light partons). The user should
! then be wary of suspicious error messages in the Pythia log file. 
! The following parameter was forced to be commented out by MG5aMC.
! Merging:Process          = <set_by_user>
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! Merging:nJetMax  		 = -1
!
! For all merging schemes, decide whehter you want the merging scale
! variation computed for only the central weights or all other 
! PDF and scale variation weights as well
SysCalc:fullCutVariation = off
!
! ==========================
! User customized parameters 
! ==========================
!
! By default, Pythia8 generates multi-parton interaction events. This is
! often irrelevant for phenomenology and very slow. You can turn this 
! feature off by uncommenting the line below if so desired.
!partonlevel:mpi = off
!
! Additional technical parameters set by MG5_aMC.
!
! Tell Pythia8 that an LHEF input is used.
Beams:frameType=4
! 1.0 corresponds to HEPMC weight given in [mb]. We choose here the [pb] normalization.
HEPMCoutput:scaling=1.0000000000e+09
! Be more forgiving with momentum mismatches.
Check:epTolErr=1.0000000000e-02
JetMatching:etaJetMax=1.0000000000e+03
! Specify one must read inputs from the MadGraph banner.
JetMatching:setMad=off
! 
!     ====================
!     Subrun definitions
!     ====================
!     
LHEFInputs:nSubruns=1
Main:subrun=0
!
!  Definition of subrun 0
!
Beams:LHEF=unweighted_events.lhe.gz
]]>
</MGPythiaCard>
<MGDelphesCard>
<![CDATA[
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter
  
  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
#  add InputArray PhotonEfficiency/photons photons
#  add InputArray ElectronEfficiency/electrons electrons
#  add InputArray MuonEfficiency/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}
]]>
</MGDelphesCard>
<MGGenerationInfo>
#  Number of Events        :       100000
#  Integrated weight (pb)  :       0.00031450399999999996
</MGGenerationInfo>
</header>
<init>
2212 2212 6.500000e+03 6.500000e+03 0 0 320500 320500 -4 1
3.145040e-04 4.408271e-07 3.923876e-04 1
<generator name='MadGraph5_aMC@NLO' version='3.5.1'>please cite 1405.0301 </generator>
</init>
</LesHouchesEvents>


==> anc/x83_MQ1700_MS600_banner.txt <==
<LesHouchesEvents version="3.0">
<header>
<!--
#*********************************************************************
#                                                                    *
#                        MadGraph5_aMC@NLO                           *
#                                                                    *
#                           Going Beyond                             *
#                                                                    *
#                   http://madgraph.hep.uiuc.edu                     *
#                   http://madgraph.phys.ucl.ac.be                   *
#                   http://amcatnlo.cern.ch                          *
#                                                                    *
#                     The MadGraph5_aMC@NLO team                     *
#                                                                    *
#....................................................................*
#                                                                    *
# This file contains all the information necessary to reproduce      *
# the events generated:                                              *
#                                                                    *
# 1. software version                                                *
# 2. proc_card          : code generation info including model       *
# 3. param_card         : model primary parameters in the LH format  *
# 4. run_card           : running parameters (collider and cuts)     *
# 5. pythia_card        : present only if pythia has been run        *
# 6. pgs_card           : present only if pgs has been run           *
# 7. delphes_cards      : present only if delphes has been run       *
#                                                                    *
#                                                                    *
#*********************************************************************
-->
<MGVersion>
#3.5.1
</MGVersion>
<MG5ProcCard>
<![CDATA[
#************************************************************
#*                     MadGraph5_aMC@NLO                    *
#*                                                          *
#*                *                       *                 *
#*                  *        * *        *                   *
#*                    * * * * 5 * * * *                     *
#*                  *        * *        *                   *
#*                *                       *                 *
#*                                                          *
#*                                                          *
#*         VERSION 3.5.1                 2023-07-11         *
#*                                                          *
#*    The MadGraph5_aMC@NLO Development Team - Find us at   *
#*    https://server06.fynu.ucl.ac.be/projects/madgraph     *
#*                                                          *
#************************************************************
#*                                                          *
#*               Command File for MadGraph5_aMC@NLO         *
#*                                                          *
#*     run as ./bin/mg5_aMC  filename                       *
#*                                                          *
#************************************************************
set group_subprocesses Auto
set ignore_six_quark_processes False
set low_mem_multicore_nlo_generation False
set complex_mass_scheme False
set include_lepton_initiated_processes False
set gauge unitary
set loop_optimized_output True
set loop_color_flows False
set max_npoint_for_channel 0
set default_unset_couplings 99
set max_t_for_channel 99
set zerowidth_tchannel True
set nlo_mixed_expansion True
import model sm
define p = g u c d s u~ c~ d~ s~
define j = g u c d s u~ c~ d~ s~
define l+ = e+ mu+
define l- = e- mu-
define vl = ve vm vt
define vl~ = ve~ vm~ vt~
import model MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/Sim\
ulations_onlyx83/models/eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_M\
S600_NLO_UFO-VLQ353_S012_4FNS
define lf = u d c s u~ d~ c~ s~ e+ e- mu+ mu- ta+ ta- ve vm vt ve~ vm~\
 vt~
define neutralbos = s0c s0c~ h z
define chargedbos = s+ w+ s- w-
define tt = t t~
define bb = b b~
define ww = w+ w-
define sspp = s++ s--
define allheavy = sspp tt neutralbos chargedbos
generate    p p > x83 x83~ QCD=2 QED=0, (x83 > t s++ / a g , t > w+ b)\
, (x83~ > t~ s-- / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > b w+ s++ $ allheavy x53\
 x53~ tp tp~ / a g), (x83~ > b~ w- s-- $ allheavy x53 x53~ tp tp~ / a \
g)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ w+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- w- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ s+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- s- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t z s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ z s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t h s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ h s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t s++ / a g , t > w+ b)\
, (x83~ > b~ w- s-- $ allheavy x53 x53~ tp tp~ / a g)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t s++ / a g , t > w+ b)\
, (x83~ > t~ w- w- $ allheavy x53 x53~ tp tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t s++ / a g , t > w+ b)\
, (x83~ > t~ w- s- $ allheavy x53 x53~ tp tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t s++ / a g , t > w+ b)\
, (x83~ > t~ z s-- $ allheavy x53 x53~ tp tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t s++ / a g , t > w+ b)\
, (x83~ > t~ h s-- $ allheavy x53 x53~ tp tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > b w+ s++ $ allheavy x53\
 x53~ tp tp~ / a g), (x83~ > t~ s-- / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > b w+ s++ $ allheavy x53\
 x53~ tp tp~ / a g), (x83~ > t~ w- w- $ allheavy x53 x53~ tp tp~ / a g\
 , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > b w+ s++ $ allheavy x53\
 x53~ tp tp~ / a g), (x83~ > t~ w- s- $ allheavy x53 x53~ tp tp~ / a g\
 , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > b w+ s++ $ allheavy x53\
 x53~ tp tp~ / a g), (x83~ > t~ z s-- $ allheavy x53 x53~ tp tp~ / a g\
 , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > b w+ s++ $ allheavy x53\
 x53~ tp tp~ / a g), (x83~ > t~ h s-- $ allheavy x53 x53~ tp tp~ / a g\
 , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ w+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ s-- / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ w+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > b~ w- s-- $ allheavy x53 x53~ t\
p tp~ / a g)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ w+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- s- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ w+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ z s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ w+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ h s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ s+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ s-- / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ s+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > b~ w- s-- $ allheavy x53 x53~ t\
p tp~ / a g)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ s+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- w- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ s+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ z s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t w+ s+ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ h s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t z s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ s-- / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t z s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > b~ w- s-- $ allheavy x53 x53~ t\
p tp~ / a g)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t z s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- w- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t z s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- s- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t z s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ h s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t h s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ s-- / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t h s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > b~ w- s-- $ allheavy x53 x53~ t\
p tp~ / a g)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t h s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- w- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t h s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ w- s- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
add process p p > x83 x83~ QCD=2 QED=0, (x83 > t h s++ $ allheavy x53 \
x53~ tp tp~ / a g , t > w+ b), (x83~ > t~ z s-- $ allheavy x53 x53~ tp\
 tp~ / a g , t~ > w- b~)
output MG5_aMC_v3_5_1/VLQ/X83/Scan_signal/VLQ353_S0\
12_onlyx83/MGRuns/MQ1700_MS600 -f -nojpeg
]]>
</MG5ProcCard>
<MGProcCard>
#*********************************************************************
#                        MadGraph/MadEvent                           *
#                   http://madgraph.hep.uiuc.edu                     *
#                                                                    *
#                          proc_card.dat                             *
#*********************************************************************
#                                                                    *
#            This Files is generated by MADGRAPH 5                   *
#                                                                    *
# WARNING: This Files is generated for MADEVENT (compatibility issue)*
#          This files is NOT a valid MG4 proc_card.dat               *
#          Running this in MG4 will NEVER reproduce the result of MG5*
#                                                                    *
#*********************************************************************
#*********************************************************************
# Process(es) requested : mg2 input                                  *
#*********************************************************************
# Begin PROCESS # This is TAG. Do not modify this line
p p > x83 x83~ , (x83 > t s++ / a g , t > w+ b) , (x83~ > t~ s-- / a g , t~ > w- b~)           #Process
# Be carefull the coupling are here in MG5 convention
QCD=2
QED=0
          
end_coup           # End the couplings input

done               # this tells MG there are no more procs
# End PROCESS  # This is TAG. Do not modify this line
#*********************************************************************
# Model information                                                  *
#*********************************************************************
# Begin MODEL  # This is TAG. Do not modify this line
eVLQS012_v10_diagonalCKM_4FNS_only3rd_MQ1700_MS600_NLO_UFO-VLQ353_S012_4FNS
# End   MODEL  # This is TAG. Do not modify this line
#*********************************************************************
# Start multiparticle definitions                                    *
#*********************************************************************
# Begin MULTIPARTICLES # This is TAG. Do not modify this line

# End  MULTIPARTICLES # This is TAG. Do not modify this line
</MGProcCard>
<MGRunCard>
<![CDATA[
#*********************************************************************
#                       MadGraph5_aMC@NLO                            *
#                                                                    *
#                     run_card.dat MadEvent                          *
#                                                                    *
#  This file is used to set the parameters of the run.               *
#                                                                    *
#  Some notation/conventions:                                        *
#                                                                    *
#   Lines starting with a '# ' are info or comments                  *
#                                                                    *
#   mind the format:   value    = variable     ! comment             *
#                                                                    *
#   To display more options, you can type the command:               *
#      update to_full                                                *
#*********************************************************************
#                                                                    
#*********************************************************************
# Tag name for the run (one word)                                    *
#*********************************************************************
  tag_1	= run_tag ! name of the run 
#*********************************************************************
# Number of events and rnd seed                                      *
# Warning: Do not generate more than 1M events in a single run       *
#*********************************************************************
  100000	= nevents ! Number of unweighted events requested 
 21 = iseed ! rnd seed (0=assigned automatically=default))
#*********************************************************************
# Collider type and energy                                           *
# lpp: 0=No PDF, 1=proton, -1=antiproton,                            *
#                2=elastic photon of proton/ion beam                 *
#             +/-3=PDF of electron/positron beam                     *
#             +/-4=PDF of muon/antimuon beam                         *
#*********************************************************************
  1	= lpp1 ! beam 1 type 
  1	= lpp2 ! beam 2 type
  6500.0	= ebeam1 ! beam 1 total energy in GeV
  6500.0	= ebeam2 ! beam 2 total energy in GeV
# To see polarised beam options: type "update beam_pol"

#*********************************************************************
# PDF CHOICE: this automatically fixes alpha_s and its evol.         *
# pdlabel: lhapdf=LHAPDF (installation needed) [1412.7420]           *
#          iww=Improved Weizsaecker-Williams Approx.[hep-ph/9310350] *
#          eva=Effective W/Z/A Approx.       [2111.02442]            *
#          edff=EDFF in gamma-UPC            [eq.(11) in 2207.03012] *
#          chff=ChFF in gamma-UPC            [eq.(13) in 2207.03012] *
#          none=No PDF, same as lhapdf with lppx=0                   *
#*********************************************************************
  lhapdf	= pdlabel ! PDF set 
  320500	= lhaid ! if pdlabel=lhapdf, this is the lhapdf number
# To see heavy ion options: type "update ion_pdf"
#*********************************************************************
# Renormalization and factorization scales                           *
#*********************************************************************
  False	= fixed_ren_scale ! if .true. use fixed ren scale
  False	= fixed_fac_scale ! if .true. use fixed fac scale
  91.188	= scale ! fixed ren scale
  91.188	= dsqrt_q2fact1 ! fixed fact scale for pdf1
  91.188	= dsqrt_q2fact2 ! fixed fact scale for pdf2
  -1	= dynamical_scale_choice ! Choose one of the preselected dynamical choices
  1.0	= scalefact ! scale factor for event-by-event scales

 
#*********************************************************************
# Type and output format
#*********************************************************************
  False	= gridpack !True = setting up the grid pack
  -1.0	= time_of_flight ! threshold (in mm) below which the invariant livetime is not written (-1 means not written)
  average	= event_norm ! average/sum. Normalization of the weight in the LHEF
# To see MLM/CKKW  merging options: type "update MLM" or "update CKKW"

#*********************************************************************
#
#*********************************************************************
# Phase-Space Optimization strategy (basic options)
#*********************************************************************
  0	= nhel ! using helicities importance sampling or not.
                             ! 0: sum over helicity, 1: importance sampling
  1	= sde_strategy ! default integration strategy (hep-ph/2021.00773)
                             ! 1 is old strategy (using amp square)
			     ! 2 is new strategy (using only the denominator)
# To see advanced option for Phase-Space optimization: type "update psoptim"			     
#*********************************************************************
# Customization (custom cuts/scale/bias/...)                         *
# list of files containing fortran function that overwrite default   *
#*********************************************************************
  	= custom_fcts ! List of files containing user hook function
#*******************************                                                 
# Parton level cuts definition *
#*******************************
  0.0	= dsqrt_shat ! minimal shat for full process
#                                                                    
#
#*********************************************************************
# BW cutoff (M+/-bwcutoff*Gamma) ! Define on/off-shell for "$" and decay  
#*********************************************************************
  15.0	= bwcutoff ! (M+/-bwcutoff*Gamma)
 #*********************************************************************
 # Apply pt/E/eta/dr/mij/kt_durham cuts on decay products or not
 # (note that etmiss/ptll/ptheavy/ht/sorted cuts always apply)
 #*********************************************************************
  False	= cut_decays ! Cut decay products 
#*********************************************************************
# Standard Cuts                                                      *
#*********************************************************************
# Minimum and maximum pt's (for max, -1 means no cut)                *
#*********************************************************************
  0.0	= ptb ! minimum pt for the b 
  -1.0	= ptbmax ! maximum pt for the b
  {}	= pt_min_pdg ! pt cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= pt_max_pdg ! pt cut for other particles (syntax e.g. {6: 100, 25: 50}) 
#
# For display option for energy cut in the partonic center of mass frame type 'update ecut'
#
#*********************************************************************
# Maximum and minimum absolute rapidity (for max, -1 means no cut)   *
#*********************************************************************
  -1.0	= etab ! max rap for the b
  0.0	= etabmin ! min rap for the b
  {}	= eta_min_pdg ! rap cut for other particles (use pdg code). Applied on particle and anti-particle
  {}	= eta_max_pdg ! rap cut for other particles (syntax e.g. {6: 2.5, 23: 5})
#*********************************************************************
# Minimum and maximum DeltaR distance                                *
#*********************************************************************
  0.0	= drbb ! min distance between b's 
  -1.0	= drbbmax ! max distance between b's
#*********************************************************************
# Minimum and maximum invariant mass for pairs                       *
#*********************************************************************
  0.0	= mmbb ! min invariant mass of a b pair 
  -1.0	= mmbbmax ! max invariant mass of a b pair
  {}	= mxx_min_pdg ! min invariant mass of a pair of particles X/X~ (e.g. {6:250})
  {'default': False}	= mxx_only_part_antipart ! if True the invariant mass is applied only 
                       ! to pairs of particle/antiparticle and not to pairs of the same pdg codes.  
#*********************************************************************
# Inclusive cuts                                                     *
#*********************************************************************
  0.0	= ptheavy ! minimum pt for at least one heavy final state
  0.0	= xptb ! minimum pt for at least one b 
 #*********************************************************************
 # Control the Ht(k)=Sum of k leading jets                            *
 #*********************************************************************
  0.0	= ihtmin !inclusive Ht for all partons (including b)
  -1.0	= ihtmax !inclusive Ht for all partons (including b)
#*********************************************************************
# maximal pdg code for quark to be considered as a light jet         *
# (otherwise b cuts are applied)                                     *
#*********************************************************************
  4	= maxjetflavor ! Maximum jet pdg code
#*********************************************************************
#
#*********************************************************************
# Store info for systematics studies                                 *
# WARNING: Do not use for interference type of computation           *
#*********************************************************************
  True	= use_syst ! Enable systematics studies
#
  systematics	= systematics_program ! none, systematics [python], SysCalc [depreceted, C++]
  ['--mur=0.5,1,2', '--muf=0.5,1,2', '--pdf=errorset']	= systematics_arguments ! see: https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/Systematics#Systematicspythonmodule
]]>
</MGRunCard>
<slha>
######################################################################
## PARAM_CARD AUTOMATICALY GENERATED BY MG5                       ####
######################################################################
###################################
## INFORMATION FOR KAWSS
###################################
BLOCK KAWSS # 
      3 3.000000e+00 # kaws11s12
###################################
## INFORMATION FOR KAZSS
###################################
BLOCK KAZSS # 
      1 -4.600000e-01 # kazss11
      2 2.160000e+00 # kazss12
###################################
## INFORMATION FOR KS10CDR
###################################
BLOCK KS10CDR # 
      3 3 1.740000e-01 # ks10cdr3x3
###################################
## INFORMATION FOR KS10CQQR
###################################
BLOCK KS10CQQR # 
      3 -2.200000e-02 # ks10cttr
###################################
## INFORMATION FOR KS10CTL
###################################
BLOCK KS10CTL # 
      3 -1.740000e-01 # ks10ctl3
###################################
## INFORMATION FOR KS10CUL
###################################
BLOCK KS10CUL # 
      3 3 1.740000e-01 # ks10cul3x3
###################################
## INFORMATION FOR KS11QQL
###################################
BLOCK KS11QQL # 
      3 3 -1.230000e-01 # ks11qql3x3
###################################
## INFORMATION FOR KS11QQR
###################################
BLOCK KS11QQR # 
      3 3 1.230000e-01 # ks11qqr3x3
###################################
## INFORMATION FOR KS11TDL
###################################
BLOCK KS11TDL # 
      3 1.230000e-01 # ks11tdl3
###################################
## INFORMATION FOR KS11X53T
###################################
BLOCK KS11X53T # 
      2 -2.200000e-02 # ks11x53tr
###################################
## INFORMATION FOR KS11X53UL
###################################
BLOCK KS11X53UL # 
      3 -8.700000e-02 # ks11x53ul3
###################################
## INFORMATION FOR KS12QQ
###################################
BLOCK KS12QQ # 
      2 -2.200000e-02 # ks12x83tr
###################################
## INFORMATION FOR KS12X53DL
###################################
BLOCK KS12X53DL # 
      3 1.230000e-01 # ks12x53dl3
###################################
## INFORMATION FOR KTLH
###################################
BLOCK KTLH # 
      3 1.500000e-02 # ktlh3
###################################
## INFORMATION FOR KTRH
###################################
BLOCK KTRH # 
      3 2.460000e-01 # ktrh3
###################################
## INFORMATION FOR KTRZ
###################################
BLOCK KTRZ # 
      3 -4.300000e-02 # ktrz3
###################################
## INFORMATION FOR KWPWMSS
###################################
BLOCK KWPWMSS # 
      3 2.000000e+00 # kwpwmss11
###################################
## INFORMATION FOR KWQQ
###################################
BLOCK KWQQ # 
      1 1.414000e+00 # set of param :1*kwx83x53l, 1*kwx83x53r, 1*kwx53tl, 1*kwx53tr
###################################
## INFORMATION FOR KWZSS
###################################
BLOCK KWZSS # 
      2 -1.230000e+00 # kwzs10cs11
      3 3.100000e-01 # kwzs11s12
###################################
## INFORMATION FOR KX53RW
###################################
BLOCK KX53RW # 
      3 3.100000e-02 # kx53r3
###################################
## INFORMATION FOR KZQQ
###################################
BLOCK KZQQ # 
      1 7.730000e-01 # set of param :1*kzx83x83l, 1*kzx83x83r
      3 -7.670000e-01 # set of param :1*kzx53x53l, 1*kzx53x53r
      5 -2.307000e+00 # set of param :1*kzttl, 1*kzttr
###################################
## INFORMATION FOR KZSS
###################################
BLOCK KZSS # 
      1 -1.000000e+00 # kzs10cs10c
      2 -2.300000e-01 # kzs11s11
      3 5.400000e-01 # kzs12s12
###################################
## INFORMATION FOR KZZSS
###################################
BLOCK KZZSS # 
      3 5.300000e-02 # kzzss11
      4 2.910000e-01 # kzzss12
###################################
## INFORMATION FOR MASS
###################################
BLOCK MASS # 
      5 4.700000e+00 # mb
      6 1.720000e+02 # mt
      15 1.777000e+00 # mta
      23 9.118760e+01 # mz
      25 1.250000e+02 # mh
      6000007 4.000000e+03 # set of param :1*mbp, 1*my43, 1*ms10
      6000083 1.700000e+03 # set of param :1*mx83, 1*mx53, 1*mtp
      6200001 6.000000e+02 # set of param :1*ms10c, 1*ms11, 1*ms12
      1 0.000000e+00 # d : 0.0
      2 0.000000e+00 # u : 0.0
      3 0.000000e+00 # s : 0.0
      4 0.000000e+00 # c : 0.0
      11 0.000000e+00 # e- : 0.0
      12 0.000000e+00 # ve : 0.0
      13 0.000000e+00 # mu- : 0.0
      14 0.000000e+00 # vm : 0.0
      16 0.000000e+00 # vt : 0.0
      21 0.000000e+00 # g : 0.0
      22 0.000000e+00 # a : 0.0
      24 7.982436e+01 # w+ : cmath.sqrt(mz__exp__2/2. + cmath.sqrt(mz__exp__4/4. - (aew*cmath.pi*mz__exp__2)/(gf*sqrt__2)))
      9000002 9.118760e+01 # ghz : mz
      9000003 7.982436e+01 # ghwp : mw
      9000004 7.982436e+01 # ghwm : mw
      6000053 1.700000e+03 # x53 : mx83
      6000006 1.700000e+03 # tp : mx83
      6000043 4.000000e+03 # y43 : mbp
      6100001 4.000000e+03 # s0 : mbp
      6100002 6.000000e+02 # s+ : ms10c
      6100003 6.000000e+02 # s++ : ms10c
###################################
## INFORMATION FOR SMINPUTS
###################################
BLOCK SMINPUTS # 
      1 1.279000e+02 # aewm1
      2 1.166370e-05 # gf
      3 1.126177e-01 # as (note that parameter not used if you use a pdf set)
###################################
## INFORMATION FOR YUKAWA
###################################
BLOCK YUKAWA # 
      5 4.700000e+00 # ymb
      6 1.720000e+02 # ymt
      15 1.777000e+00 # ymtau
###################################
## INFORMATION FOR QNUMBERS 9000001
###################################
BLOCK QNUMBERS 9000001 #   gha
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000002
###################################
BLOCK QNUMBERS 9000002 #   ghz
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000003
###################################
BLOCK QNUMBERS 9000003 #   ghwp
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 9000004
###################################
BLOCK QNUMBERS 9000004 #   ghwm
      1 -3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 82
###################################
BLOCK QNUMBERS 82 #   ghg
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 8 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000083
###################################
BLOCK QNUMBERS 6000083 #   x83
      1 8 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000053
###################################
BLOCK QNUMBERS 6000053 #   x53
      1 5 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000006
###################################
BLOCK QNUMBERS 6000006 #   tp
      1 2 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000007
###################################
BLOCK QNUMBERS 6000007 #   bp
      1 -1 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6000043
###################################
BLOCK QNUMBERS 6000043 #   y43
      1 -4 # 3 times electric charge
      2 2 # number of spin states (2s+1)
      3 3 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100001
###################################
BLOCK QNUMBERS 6100001 #   s0
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 0 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6200001
###################################
BLOCK QNUMBERS 6200001 #   s0c
      1 0 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100002
###################################
BLOCK QNUMBERS 6100002 #   s+
      1 3 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR QNUMBERS 6100003
###################################
BLOCK QNUMBERS 6100003 #   s++
      1 6 # 3 times electric charge
      2 1 # number of spin states (2s+1)
      3 1 # colour rep (1: singlet, 3: triplet, 8: octet)
      4 1 # particle/antiparticle distinction (0=own anti)
###################################
## INFORMATION FOR DECAY
###################################
DECAY 1 0.000000e+00 # 
DECAY 2 0.000000e+00 # 
DECAY 3 0.000000e+00 # 
DECAY 4 0.000000e+00 # 
DECAY 5 0.000000e+00 # 
DECAY 6 1.466900e+00 # 
      1.000000e+00 2 5 24 # 1.4669

DECAY 11 0.000000e+00 # 
DECAY 12 0.000000e+00 # 
DECAY 13 0.000000e+00 # 
DECAY 14 0.000000e+00 # 
DECAY 15 0.000000e+00 # 
DECAY 16 0.000000e+00 # 
DECAY 21 0.000000e+00 # 
DECAY 22 0.000000e+00 # 
DECAY 23 2.495200e+00 # 
DECAY 24 2.085000e+00 # 
DECAY 25 4.070000e-03 # 
DECAY 6000006 1.690147e+01 # 
      7.264456e-01 2 6 6200001 # 12.278
      8.550734e-02 2 6 23 # 1.4452
      6.157452e-02 2 6 25 # 1.0407
      2.496646e-02 3 6 23 25 # 0.42197
      1.970124e-02 3 5 24 6200001 # 0.33298
      1.647963e-02 3 -5 5 6 # 0.27853
      1.445673e-02 3 6 23 23 # 0.24434
      1.160076e-02 2 5 6100002 # 0.19607
      1.121027e-02 3 -6 6 6 # 0.18947
      8.567892e-03 3 -24 6 24 # 0.14480999999999997
      4.803132e-03 3 -24 6 6100002 # 0.08118
      4.339444e-03 3 6 23 6200001 # 0.073343
      3.546377e-03 3 6 25 6200001 # 0.059939
      2.182946e-03 3 5 23 24 # 0.036895
      2.105674e-03 3 5 24 25 # 0.035589
      8.259635e-04 3 6 25 25 # 0.01396
      5.901202e-04 3 5 23 6100002 # 0.0099739
      1.664441e-04 3 -3 3 6 # 0.00281315
      1.664441e-04 3 -1 1 6 # 0.00281315
      1.301573e-04 3 -4 4 6 # 0.0021998500000000006
      1.301573e-04 3 -2 2 6 # 0.0021998500000000006
      1.214628e-04 3 -15 6 15 # 0.0020529
      7.597760e-05 3 -16 6 16 # 0.0012841333333333334
      7.597760e-05 3 -14 6 14 # 0.0012841333333333334
      7.597760e-05 3 -12 6 12 # 0.0012841333333333334
      5.380655e-05 3 -24 5 6100003 # 0.00090941
      3.763873e-05 3 -13 6 13 # 0.00063615
      3.763873e-05 3 -11 6 11 # 0.00063615
      1.622995e-05 3 6 6200001 6200001 # 0.00027431
      6.061010e-06 3 5 6100002 6200001 # 0.00010244000000000002
      1.529038e-06 3 5 25 6100002 # 2.5843e-05
      1.690208e-07 3 -6200001 6 25 # 2.8567e-06
      8.718767e-08 3 -6100003 6 6100003 # 1.4736e-06
      7.770920e-08 3 -6200001 6 6200001 # 1.3133999999999998e-06
      6.245018e-08 3 -6200001 6 23 # 1.0555e-06
      2.488186e-08 3 -6100002 6 6100002 # 4.2054e-07
      9.493847e-09 3 -6100002 6 24 # 1.6046e-07
      1.796944e-09 3 -6200001 5 6100002 # 3.0371e-08
      1.603233e-09 3 -6100002 5 6100003 # 2.7097e-08

DECAY 6000007 1.200000e+01 # 
DECAY 6000043 4.300000e+00 # 
DECAY 6000053 1.770588e+01 # 
      7.058671e-01 2 6 6100002 # 12.498
      1.344864e-01 3 -24 6 6100003 # 2.3812
      8.484186e-02 2 6 24 # 1.5022
      2.238691e-02 3 6 24 25 # 0.39638
      1.745578e-02 3 5 24 6100002 # 0.30907
      1.107372e-02 2 5 6100003 # 0.19607
      8.233986e-03 3 6 23 24 # 0.14579
      3.755080e-03 3 6 25 6100002 # 0.066487
      3.101907e-03 3 6 24 6200001 # 0.054922
      2.999116e-03 3 -5 6 6 # 0.053102
      2.059485e-03 3 5 24 24 # 0.036465
      1.995608e-03 3 6 23 6100002 # 0.035334
      6.179302e-04 3 5 23 6100003 # 0.010940999999999998
      3.671379e-04 3 -3 4 6 # 0.0065005
      3.671379e-04 3 -1 2 6 # 0.0065005
      1.240661e-04 3 -13 6 14 # 0.0021967
      1.240661e-04 3 -11 6 12 # 0.0021967
      1.237781e-04 3 -15 6 16 # 0.0021916
      9.763986e-06 3 5 6100002 6100002 # 0.00017288
      8.858637e-06 3 6 6100002 6200001 # 0.00015685
      1.670010e-07 3 5 6100003 6200001 # 2.9569e-06
      9.165315e-08 3 -6200001 6 6100002 # 1.6228e-06
      5.307275e-08 3 -6100002 6 6100003 # 9.397000000000001e-07
      3.215880e-08 3 5 25 6100003 # 5.694e-07
      2.460708e-08 3 -6200001 6 24 # 4.3569e-07
      4.861548e-12 3 -6200001 5 6100003 # 8.6078e-11

DECAY 6000083 1.779662e+01 # 
      7.256436e-01 2 6 6100003 # 12.914
      1.573389e-01 3 6 24 6100002 # 2.8001
      7.489064e-02 3 5 24 6100003 # 1.3328
      2.409391e-02 3 6 23 6100003 # 0.42879
      1.394254e-02 3 6 24 24 # 0.24813
      4.075662e-03 3 6 25 6100003 # 0.072533
      8.207178e-06 3 -6200001 6 6100003 # 0.00014606
      6.103969e-06 3 5 6100002 6100003 # 0.00010863
      4.929701e-07 3 6 6100003 6200001 # 8.7732e-06

DECAY 6100001 1.100000e+00 # 
DECAY 6100002 9.448224e-01 # 
      9.706586e-01 2 -5 6 # 0.9171
      2.196392e-02 3 -5 5 24 # 0.020752
      3.820718e-03 3 -5 6 23 # 0.0036099
      2.337900e-03 3 -6 6 24 # 0.0022089
      1.218853e-03 3 -5 6 25 # 0.0011516

DECAY 6100003 8.519400e-03 # 
      1.000000e+00 3 -5 6 24 # 0.0085194

DECAY 6200001 1.865878e+00 # 
      5.809061e-01 2 -5 5 # 1.0839
      3.978288e-01 2 -6 6 # 0.7423
      8.512882e-03 3 -24 -5 6 # 0.015884
      6.954903e-03 3 -6 5 24 # 0.012977
      3.703940e-03 3 -5 5 23 # 0.0069111
      1.124136e-03 3 -6 6 23 # 0.0020975
      9.682841e-04 3 -6 6 25 # 0.0018067
      9.317329e-07 3 -5 5 25 # 1.7385e-06

DECAY 9000002 2.495200e+00 # 
DECAY 9000003 2.085000e+00 # 
DECAY 9000004 2.085000e+00 #
</slha>
<MGPythiaCard>
<![CDATA[
!
! It is possible to run this card manually with:
!    
 unset PYTHIA8DATA
MG5_aMC_v3_5_1/HEPTools/MG5aMC_PY8_interface/MG5aMC_PY8_interface tag_1_pythia8.cmd
!
!
! Pythia8 cmd card automatically generated by MadGraph5_aMC@NLO
! For more information on the use of the MG5aMC / Pythia8 interface, visit
!    https://cp3.irmp.ucl.ac.be/projects/madgraph/wiki/LOPY8Merging
!
! ==================
! General parameters 
! ==================
!
Main:numberOfEvents      = -1
!
! -------------------------------------------------------------------
! Specify the HEPMC output of the Pythia8 shower. You can set it to:
!   hepmc       : MG5aMC will automatically place it the run_<i> directory
!   hepmc.gz    : Same as 'hepmc', but also will compress the output file.
!   hepmcremove : MG5aMC will automatically remove the file at the end of the run.
!                 (usefull when running with Delphes)
!   hepmc@<hepmc_path> :
!                 User defined path where the HEPMC file must written. It will
!                 therefore not be placed in the run_<i> directory. The
!                 specified path, if not absolute, will be relative to
!                 the Event/run_<i> directory of the process output.
!   /dev/null : to turn off the HEPMC output.
!   fifo      : to have MG5aMC setup the piping of the PY8 output to 
!               analysis tools such as MadAnalysis5.  
!   fifo@<fifo_path> :
!               Same as 'fifo', but selecting a custom path to create the
!               fifo pipe. (useful to select a mounted drive that supports 
!               fifo). Note that the fifo file extension *must* be '.hepmc.fifo'.
! -------------------------------------------------------------------
!
HEPMCoutput:file         = tag_1_pythia8_events.hepmc
!
! --------------------------------------------------------------------
! Parameters relevant only when performing MLM merging, which can be
! turned on by setting ickkw to '1' in the run_card and chosing a 
! positive value for the parameter xqcut.
! For details, see section 'Jet Matching' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! If equal to -1.0, MadGraph5_aMC@NLO will set it automatically based 
! on the parameter 'xqcut' of the run_card.dat 
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:qCut         = -1.0
! Use default kt-MLM to match parton level jets to those produced by the
! shower. But the other Shower-kt scheme is available too with this option.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:doShowerKt   = off
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! JetMatching:nJetMax      = -1
!
! --------------------------------------------------------------------
! Parameters relevant only when performing CKKW-L merging, which can
! be turned on by setting the parameter 'ptlund' *or* 'ktdurham' to
! a positive value. 
! For details, see section 'CKKW-L Merging' on the left-hand menu of 
!    http://home.thep.lu.se/~torbjorn/pythia81html/Welcome.html
! --------------------------------------------------------------------
! Central merging scale values you want to be used.
! If equal to -1.0, then MadGraph5_aMC@NLO will set this automatically
! based on the parameter 'ktdurham' of the run_card.dat
! The following parameter was forced to be commented out by MG5aMC.
! Merging:TMS              = -1.0
! This must be set manually, according to Pythia8 directives.
! An example of possible value is 'pp>LEPTONS,NEUTRINOS'
! Alternatively, from Pythia v8.223 onwards, the value 'guess' can be 
! used to instruct Pythia to guess the hard process. The guess would mean 
! that all particles apart from light partons will be considered as a part 
! of the hard process. This guess is prone to errors if the desired hard 
! process is complicated (i.e. contains light partons). The user should
! then be wary of suspicious error messages in the Pythia log file. 
! The following parameter was forced to be commented out by MG5aMC.
! Merging:Process          = <set_by_user>
! A value of -1 means that it is automatically guessed by MadGraph.
! It is however always safer to explicitly set it.
! The following parameter was forced to be commented out by MG5aMC.
! Merging:nJetMax  		 = -1
!
! For all merging schemes, decide whehter you want the merging scale
! variation computed for only the central weights or all other 
! PDF and scale variation weights as well
SysCalc:fullCutVariation = off
!
! ==========================
! User customized parameters 
! ==========================
!
! By default, Pythia8 generates multi-parton interaction events. This is
! often irrelevant for phenomenology and very slow. You can turn this 
! feature off by uncommenting the line below if so desired.
!partonlevel:mpi = off
!
! Additional technical parameters set by MG5_aMC.
!
! Tell Pythia8 that an LHEF input is used.
Beams:frameType=4
! 1.0 corresponds to HEPMC weight given in [mb]. We choose here the [pb] normalization.
HEPMCoutput:scaling=1.0000000000e+09
! Be more forgiving with momentum mismatches.
Check:epTolErr=1.0000000000e-02
JetMatching:etaJetMax=1.0000000000e+03
! Specify one must read inputs from the MadGraph banner.
JetMatching:setMad=off
! 
!     ====================
!     Subrun definitions
!     ====================
!     
LHEFInputs:nSubruns=1
Main:subrun=0
!
!  Definition of subrun 0
!
Beams:LHEF=unweighted_events.lhe.gz
]]>
</MGPythiaCard>
<MGDelphesCard>
<![CDATA[
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
 ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger

  ECal
  HCal

  Calorimeter
  EFlowMerger
  EFlowFilter
  
  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  ChargedHadronFilter

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET

  FastJetFinder

  JetEnergyScale

  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.06^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.10^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.25^2 + pt^2*3.1e-3^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}
  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}


#############
#   ECAL
#############

module SimpleCalorimeter ECal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray ecalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowPhotons

  set IsEcal true

  set EnergyMin 0.5
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # assume 0.02 x 0.02 resolution in eta,phi in the barrel |eta| < 1.5

  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 1.5 (barrel)
  for {set i -85} {$i <= 86} {incr i} {
    set eta [expr {$i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # assume 0.02 x 0.02 resolution in eta,phi in the endcaps 1.5 < |eta| < 3.0
  set PhiBins {}
  for {set i -180} {$i <= 180} {incr i} {
    add PhiBins [expr {$i * $pi/180.0}]
  }

  # 0.02 unit in eta up to eta = 3
  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { -2.958 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  for {set i 1} {$i <= 84} {incr i} {
    set eta [expr { 1.4964 + $i * 0.0174}]
    add EtaPhiBins $eta $PhiBins
  }

  # take present CMS granularity for HF

  # 0.175 x (0.175 - 0.35) resolution in eta,phi in the HF 3.0 < |eta| < 5.0
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }

  foreach eta {-5 -4.7 -4.525 -4.35 -4.175 -4 -3.825 -3.65 -3.475 -3.3 -3.125 -2.958 3.125 3.3 3.475 3.65 3.825 4 4.175 4.35 4.525 4.7 5} {
    add EtaPhiBins $eta $PhiBins
  }


  add EnergyFraction {0} {0.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0}
  add EnergyFraction {22} {1.0}
  add EnergyFraction {111} {1.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3}
  add EnergyFraction {3122} {0.3}

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ResolutionFormula {                      (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}


}



#############
#   HCAL
#############

module SimpleCalorimeter HCal {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray ECal/eflowTracks

  set TowerOutputArray hcalTowers
  set EFlowTrackOutputArray eflowTracks
  set EFlowTowerOutputArray eflowNeutralHadrons

  set IsEcal false

  set EnergyMin 1.0
  set EnergySignificanceMin 2.0

  set SmearTowerCenter true

 set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {0.0}
  add EnergyFraction {22} {0.0}
  add EnergyFraction {111} {0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0}
  add EnergyFraction {13} {0.0}
  add EnergyFraction {14} {0.0}
  add EnergyFraction {16} {0.0}
  add EnergyFraction {1000022} {0.0}
  add EnergyFraction {1000023} {0.0}
  add EnergyFraction {1000025} {0.0}
  add EnergyFraction {1000035} {0.0}
  add EnergyFraction {1000045} {0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.7}
  add EnergyFraction {3122} {0.7}

  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  set ResolutionFormula {                      (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}


#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

######################
# ChargedHadronFilter
######################

module PdgCodeFilter ChargedHadronFilter {
  set InputArray HCal/eflowTracks
  set OutputArray chargedHadrons
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}



###################################################
# Tower Merger (in case not using e-flow algorithm)
###################################################

module Merger Calorimeter {
# add InputArray InputArray
  add InputArray ECal/ecalTowers
  add InputArray HCal/hcalTowers
  add InputArray MuonMomentumSmearing/muons
  set OutputArray towers
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray HCal/eflowTracks
  add InputArray ECal/eflowPhotons
  add InputArray HCal/eflowNeutralHadrons
  set OutputArray eflow
}

######################
# EFlowFilter
######################

module PdgCodeFilter EFlowFilter {
  set InputArray EFlowMerger/eflow
  set OutputArray eflow
  
  add PdgCode {11}
  add PdgCode {-11}
  add PdgCode {13}
  add PdgCode {-13}
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray ECal/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray photons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}


#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray electrons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowFilter/eflow

  set OutputArray muons

  set DeltaRMax 0.3

  set PTMin 0.5

  set PTRatioMax 0.25
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray Calorimeter/towers
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 20.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {

  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.5
  set PartonPTMin 1.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {

  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0

  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff}

  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate

  set BitNumber 0

  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
#  add InputArray PhotonEfficiency/photons photons
#  add InputArray ElectronEfficiency/electrons electrons
#  add InputArray MuonEfficiency/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {
# add Branch InputArray BranchName BranchClass
  add Branch Delphes/allParticles Particle GenParticle

  add Branch TrackMerger/tracks Track Track
  add Branch Calorimeter/towers Tower Tower

  add Branch HCal/eflowTracks EFlowTrack Track
  add Branch ECal/eflowPhotons EFlowPhoton Tower
  add Branch HCal/eflowNeutralHadrons EFlowNeutralHadron Tower

  add Branch GenJetFinder/jets GenJet Jet
  add Branch GenMissingET/momentum GenMissingET MissingET

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/electrons Electron Electron
  add Branch UniqueObjectFinder/photons Photon Photon
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
  add Branch ScalarHT/energy ScalarHT ScalarHT
}
]]>
</MGDelphesCard>
<MGGenerationInfo>
#  Number of Events        :       100000
#  Integrated weight (pb)  :       0.00030727922072223415
</MGGenerationInfo>
</header>
<init>
2212 2212 6.500000e+03 6.500000e+03 0 0 320500 320500 -4 36
5.959313e-06 5.147652e-08 3.833088e-04 10
9.149766e-07 1.623959e-08 3.833088e-04 11
1.751058e-05 7.531352e-08 3.833088e-04 12
2.798809e-07 5.314005e-09 3.833088e-04 13
3.442568e-06 4.161159e-08 3.833088e-04 14
6.062563e-07 1.345609e-08 3.833088e-04 15
1.035355e-07 3.571834e-09 3.833088e-04 16
2.689223e-06 2.655712e-08 3.833088e-04 17
2.758642e-07 6.736124e-09 3.833088e-04 18
5.140644e-07 1.152419e-08 3.833088e-04 19
1.663720e-04 1.968937e-07 3.833088e-04 1
9.546909e-08 1.790570e-09 3.833088e-04 20
1.475853e-08 3.812229e-10 3.833088e-04 21
3.283024e-05 1.120121e-07 3.833088e-04 22
3.444209e-06 2.867323e-08 3.833088e-04 23
5.407082e-07 1.069710e-08 3.833088e-04 24
1.143539e-06 1.230540e-08 3.833088e-04 25
1.863104e-07 3.950787e-09 3.833088e-04 26
5.860081e-06 3.874960e-08 3.833088e-04 27
5.775237e-07 2.065875e-08 3.833088e-04 28
9.252068e-08 1.668487e-09 3.833088e-04 29
1.843182e-06 2.651098e-08 3.833088e-04 2
1.132526e-06 1.190998e-08 3.833088e-04 30
3.329704e-08 4.013159e-10 3.833088e-04 31
9.158275e-07 1.562069e-08 3.833088e-04 32
9.086366e-08 8.333684e-09 3.833088e-04 33
1.442472e-08 4.047579e-10 3.833088e-04 34
1.823696e-07 3.230249e-09 3.833088e-04 35
3.202837e-08 3.863868e-10 3.833088e-04 36
4.217230e-08 1.946036e-09 3.833088e-04 3
6.423183e-06 5.038840e-08 3.833088e-04 4
2.040736e-07 2.325794e-09 3.833088e-04 5
5.128504e-09 9.846093e-11 3.833088e-04 6
1.752474e-05 7.362767e-08 3.833088e-04 7
2.695922e-06 2.366781e-08 3.833088e-04 8
3.268586e-05 1.159164e-07 3.833088e-04 9
<generator name='MadGraph5_aMC@NLO' version='3.5.1'>please cite 1405.0301 </generator>
</init>
</LesHouchesEvents>

